Heavy-Meson Bag Parameters using Gradient Flow

We demonstrate the use of the gradient flow combined with the short flow-time expansion (GF+SFTX) as a renormalization procedure for four-quark operator matrix elements and associated bag parameters relevant to neutral heavy-meson mixing ($\Delta Q=2$) and heavy-meson lifetimes ($\Delta Q=0$). Using six RBC/UKQCD 2+1-flavor domain-wall fermion ensembles, we calculate for a charm-strange system with physical quark masses flowed bag parameters and match them to the $\overline{\text{MS}}$ scheme using perturbative SFTX coefficients up to next-to-next-to-leading order in QCD. We employ a multiscale matching strategy and a renormalization-group improved flow-time evolution which allows for a reliable estimate of systematic uncertainties. For a fictitious neutral $D_s$ meson, we obtain the $\Delta Q=2$ $\overline{\text{MS}}$ bag parameter ${\cal B}^{\overline{\text{MS}}}_1(3\,{\rm GeV})=0.7673(123)$, consistent with existing short-distance $D^0$ mixing determinations. For the $\Delta Q=0$ lifetime-ratio operator basis, we find the $\overline{\text{MS}}$ results $B^{\overline{\text{MS}}}_1(3\,{\rm GeV})=1.0524(97)$, $B^{\overline{\text{MS}}}_2(3\,{\rm GeV})=0.9621(71)$, $\epsilon^{\overline{\text{MS}}}_1(3\,{\rm GeV})=-0.2275(76)$, and $\epsilon^{\overline{\text{MS}}}_2(3\,{\rm GeV})=-0.0005(8)$. We provide conversion formulae to re-express these results for an arbitrary choice of evanescent operators. These results demonstrate that GF+SFTX can deliver precise determinations of dimension-six four-quark operators and establish a framework for future lattice computations including more complex operator bases, where the challenge of power-divergent mixing is shifted to the continuum and handled in the SFTX.

==> anc/Zeta.m <==
(*
  Zeta.m

  Ancillary file to the paper
  "Gradient Flow Renormalization of Bag Parameters"
  by M. Black, R.V. Harlander, J.T. Kohnen, F. Lange, A. Rago, A. Shindler, and O. Witzel
  https://arxiv.org/abs/2603.XXXXX.

  For details on the notation, see Appendix C of the paper.
  For python format, see Zeta.py.

  This file contains
  * ReplaceC2:
  * ReplaceScheme1:
  * ReplaceScheme2:
  * ZfinInv1:
  * ZfinInv2:
  * zetaInv1:
  * zetaInv2:
  * zetaInvMixing:
  * zetaInv1NormA:
  * zetaInv2NormP:
  * zetaInvMixingNormA:
  * gamma1:
  * gamma2:
  * gammaMixing:

  appearing symbols:
  * as = alpha_s/Pi:
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * z2 = Pi^2/6
  * QCD color factors:
    - nc = 3
    - tr = 1/2
  * nf = number of flavors
  * Xzetachi: marker to switch between the MSbar (=0) and the ringed scheme (=1)
    for the flowed quarks
  * C2: the non-logarithmic terms of \mathring{Z}_\chi
    It can be inserted by applying the rule ReplaceC2.
  * scheme dependence of the evanescent operators:
    - EiQjepk: epsilon^k-Term of the i loop evanescent operator related
               to the physical operator j (see Eq. (B2) and Eq. (B4) in the paper).
*)
Print["Reading..."];
Print["  ReplaceC2"];
Print["  ReplaceScheme1"];
Print["  ReplaceScheme2"];
Print["  ZfinInv1"];
Print["  ZfinInv2"];
Print["  zetaInv1"];
Print["  zetaInv2"];
Print["  zetaInvMixing"];
Print["  zetaInv1NormA"];
Print["  zetaInv2NormP"];
Print["  zetaInvMixingNormA"];
Print["  gamma1"];
Print["  gamma2"];
Print["  gammaMixing"];

ReplaceC2 = {C2 -> -41.14964444444443 + 
       (nf*(-131 + 46*Pi^2 + 1888*Log[2] + 960*Log[2]^2 - 1032*Log[3] + 
          624*Log[2]*Log[3] - 1068*Log[3]^2 + 48*PolyLog[2, 1/9] - 
          2400*PolyLog[2, 1/3] + 672*PolyLog[2, 3/4]))/27};

ReplaceScheme1 = {E11ep1 -> 0, E11ep2 -> 0, E21ep1 -> 0, E21ep2 -> 0, 
     E13ep1 -> 0, E13ep2 -> 0, E23ep1 -> 0, E23ep2 -> 0, E12ep1 -> 0, 
     E12ep2 -> 0, E22ep1 -> 0, E22ep2 -> 0, E14ep1 -> 0, E14ep2 -> 0, 
     E24ep1 -> 0, E24ep2 -> 0};

ReplaceScheme2 = {E11ep1 -> 8, E11ep2 -> 0, E21ep1 -> 0, E21ep2 -> 0, 
     E13ep1 -> 8, E13ep2 -> 0, E23ep1 -> 0, E23ep2 -> 0, E12ep1 -> 8, 
     E12ep2 -> 0, E22ep1 -> 0, E22ep2 -> 0, E14ep1 -> 8, E14ep2 -> 0, 
     E24ep1 -> 0, E24ep2 -> 0};

ZfinInv1 = {{1 + (51*as^2*E11ep1*tr^2)/64 - (5*as^2*E11ep2*tr^2)/8 + 
       (as^2*E11ep1*E12ep1*tr^2)/16 + (3*as^2*E12ep2*tr^2)/8 - 
       (7*as^2*E21ep1*tr^2)/256 + (as^2*E21ep2*tr^2)/32 - 
       (51*as^2*E11ep1*tr^2)/(64*nc^2) + (5*as^2*E11ep2*tr^2)/(8*nc^2) - 
       (as^2*E11ep1*E12ep1*tr^2)/(16*nc^2) - (3*as^2*E12ep2*tr^2)/(8*nc^2) + 
       (7*as^2*E21ep1*tr^2)/(256*nc^2) - (as^2*E21ep2*tr^2)/(32*nc^2), 
      -1/4*(as*E12ep1) - (65*as^2*E12ep1*tr)/(32*nc) - 
       (as^2*E12ep1^2*tr)/(8*nc) + (as^2*E12ep2*tr)/(2*nc) + 
       (7*as^2*E22ep1*tr)/(128*nc) - (as^2*E22ep2*tr)/(16*nc) + 
       (119*as^2*E12ep1*nc*tr)/576 + (as^2*E12ep1^2*nc*tr)/32 + 
       (as^2*E12ep2*nc*tr)/96 - (7*as^2*E22ep1*nc*tr)/512 + 
       (as^2*E22ep2*nc*tr)/64 + (as^2*E12ep1*nf*tr)/144 - 
       (as^2*E12ep2*nf*tr)/24}, {-1/4*(as*E11ep1*tr^2) + 
       (as*E11ep1*tr^2)/(4*nc^2) + (65*as^2*E11ep1*tr^3)/(32*nc^3) - 
       (5*as^2*E11ep2*tr^3)/(4*nc^3) + (as^2*E11ep1*E12ep1*tr^3)/(8*nc^3) + 
       (3*as^2*E12ep2*tr^3)/(4*nc^3) - (7*as^2*E21ep1*tr^3)/(128*nc^3) + 
       (as^2*E21ep2*tr^3)/(16*nc^3) - (1469*as^2*E11ep1*tr^3)/(576*nc) + 
       (119*as^2*E11ep2*tr^3)/(96*nc) - (5*as^2*E11ep1*E12ep1*tr^3)/(32*nc) - 
       (15*as^2*E12ep2*tr^3)/(16*nc) + (35*as^2*E21ep1*tr^3)/(512*nc) - 
       (5*as^2*E21ep2*tr^3)/(64*nc) + (299*as^2*E11ep1*nc*tr^3)/576 + 
       (as^2*E11ep2*nc*tr^3)/96 + (as^2*E11ep1*E12ep1*nc*tr^3)/32 + 
       (3*as^2*E12ep2*nc*tr^3)/16 - (7*as^2*E21ep1*nc*tr^3)/512 + 
       (as^2*E21ep2*nc*tr^3)/64 + (as^2*E11ep1*nf*tr^3)/144 - 
       (as^2*E11ep2*nf*tr^3)/24 - (as^2*E11ep1*nf*tr^3)/(144*nc^2) + 
       (as^2*E11ep2*nf*tr^3)/(24*nc^2), 1 + (as*E12ep1*tr)/(2*nc) - 
       (as*E12ep1*nc*tr)/8 + (3*as^2*E11ep2*tr^2)/8 - (211*as^2*E12ep1*tr^2)/
        576 + (as^2*E11ep1*E12ep1*tr^2)/16 - (as^2*E12ep1^2*tr^2)/8 - 
       (7*as^2*E12ep2*tr^2)/12 + (7*as^2*E22ep1*tr^2)/256 - 
       (as^2*E22ep2*tr^2)/32 - (3*as^2*E11ep2*tr^2)/(8*nc^2) + 
       (209*as^2*E12ep1*tr^2)/(64*nc^2) - (as^2*E11ep1*E12ep1*tr^2)/
        (16*nc^2) + (as^2*E12ep1^2*tr^2)/(4*nc^2) - (3*as^2*E12ep2*tr^2)/
        (8*nc^2) - (21*as^2*E22ep1*tr^2)/(256*nc^2) + 
       (3*as^2*E22ep2*tr^2)/(32*nc^2) - (35*as^2*E12ep1*nc^2*tr^2)/576 + 
       (as^2*E12ep1^2*nc^2*tr^2)/64 + (5*as^2*E12ep2*nc^2*tr^2)/96 - 
       (as^2*E22ep1*nc^2*tr^2)/512 + (as^2*E22ep2*nc^2*tr^2)/128 - 
       (as^2*E12ep1*nf*tr^2)/(72*nc) + (as^2*E12ep2*nf*tr^2)/(12*nc) + 
       (as^2*E12ep1*nc*nf*tr^2)/288 - (as^2*E12ep2*nc*nf*tr^2)/48}};

ZfinInv2 = {{1 + (11*as^2*E13ep1*tr^2)/16 - (as^2*E13ep2*tr^2)/2 + 
       (as^2*E13ep1*E14ep1*tr^2)/16 - (7*as^2*E23ep1*tr^2)/256 + 
       (as^2*E23ep2*tr^2)/32 - (11*as^2*E13ep1*tr^2)/(16*nc^2) + 
       (as^2*E13ep2*tr^2)/(2*nc^2) - (as^2*E13ep1*E14ep1*tr^2)/(16*nc^2) + 
       (7*as^2*E23ep1*tr^2)/(256*nc^2) - (as^2*E23ep2*tr^2)/(32*nc^2), 
      -1/4*(as*E14ep1) - (7*as^2*E14ep1*tr)/(4*nc) - (as^2*E14ep1^2*tr)/
        (8*nc) + (5*as^2*E14ep2*tr)/(4*nc) + (7*as^2*E24ep1*tr)/(128*nc) - 
       (as^2*E24ep2*tr)/(16*nc) + (7*as^2*E14ep1*nc*tr)/72 + 
       (as^2*E14ep1^2*nc*tr)/32 + (7*as^2*E14ep2*nc*tr)/24 - 
       (7*as^2*E24ep1*nc*tr)/512 + (as^2*E24ep2*nc*tr)/64 + 
       (as^2*E14ep1*nf*tr)/144 - (as^2*E14ep2*nf*tr)/24}, 
     {-1/4*(as*E13ep1*tr^2) + (as*E13ep1*tr^2)/(4*nc^2) + 
       (7*as^2*E13ep1*tr^3)/(4*nc^3) - (5*as^2*E13ep2*tr^3)/(4*nc^3) + 
       (as^2*E13ep1*E14ep1*tr^3)/(8*nc^3) - (7*as^2*E23ep1*tr^3)/(128*nc^3) + 
       (as^2*E23ep2*tr^3)/(16*nc^3) - (311*as^2*E13ep1*tr^3)/(144*nc) + 
       (41*as^2*E13ep2*tr^3)/(24*nc) - (5*as^2*E13ep1*E14ep1*tr^3)/(32*nc) + 
       (35*as^2*E23ep1*tr^3)/(512*nc) - (5*as^2*E23ep2*tr^3)/(64*nc) + 
       (59*as^2*E13ep1*nc*tr^3)/144 - (11*as^2*E13ep2*nc*tr^3)/24 + 
       (as^2*E13ep1*E14ep1*nc*tr^3)/32 - (7*as^2*E23ep1*nc*tr^3)/512 + 
       (as^2*E23ep2*nc*tr^3)/64 + (as^2*E13ep1*nf*tr^3)/144 - 
       (as^2*E13ep2*nf*tr^3)/24 - (as^2*E13ep1*nf*tr^3)/(144*nc^2) + 
       (as^2*E13ep2*nf*tr^3)/(24*nc^2), 1 + (as*E14ep1*tr)/(2*nc) - 
       (as*E14ep1*nc*tr)/8 - (37*as^2*E14ep1*tr^2)/144 + 
       (as^2*E13ep1*E14ep1*tr^2)/16 - (as^2*E14ep1^2*tr^2)/8 - 
       (as^2*E14ep2*tr^2)/12 + (7*as^2*E24ep1*tr^2)/256 - 
       (as^2*E24ep2*tr^2)/32 + (45*as^2*E14ep1*tr^2)/(16*nc^2) - 
       (as^2*E13ep1*E14ep1*tr^2)/(16*nc^2) + (as^2*E14ep1^2*tr^2)/(4*nc^2) - 
       (2*as^2*E14ep2*tr^2)/nc^2 - (21*as^2*E24ep1*tr^2)/(256*nc^2) + 
       (3*as^2*E24ep2*tr^2)/(32*nc^2) - (35*as^2*E14ep1*nc^2*tr^2)/576 + 
       (as^2*E14ep1^2*nc^2*tr^2)/64 + (5*as^2*E14ep2*nc^2*tr^2)/96 - 
       (as^2*E24ep1*nc^2*tr^2)/512 + (as^2*E24ep2*nc^2*tr^2)/128 - 
       (as^2*E14ep1*nf*tr^2)/(72*nc) + (as^2*E14ep2*nf*tr^2)/(12*nc) + 
       (as^2*E14ep1*nc*nf*tr^2)/288 - (as^2*E14ep2*nc*nf*tr^2)/48}};

zetaInv1 = Normal[ZfinInv1.{{1 + (as*tr)/(4*nc) - (3*as*Lmut*tr)/(2*nc) - (as*nc*tr)/4 + 
       (3*as*Lmut*nc*tr)/2 - (1051*as^2*tr^2)/96 - (253*as^2*Lmut*tr^2)/48 - 
       (5*as^2*Lmut^2*tr^2)/2 + (37*as^2*tr^2)/(16*nc^2) - 
       (3*as^2*Lmut*tr^2)/nc^2 + (829*as^2*nc^2*tr^2)/96 + 
       (397*as^2*Lmut*nc^2*tr^2)/48 + (5*as^2*Lmut^2*nc^2*tr^2)/2 + 
       (35*as^2*nf*tr^2)/(48*nc) + (5*as^2*Lmut*nf*tr^2)/(6*nc) + 
       (as^2*Lmut^2*nf*tr^2)/(4*nc) - (35*as^2*nc*nf*tr^2)/48 - 
       (5*as^2*Lmut*nc*nf*tr^2)/6 - (as^2*Lmut^2*nc*nf*tr^2)/4 - 
       (as^2*C2*Xzetachi)/8 + (3*as*Lmut*tr*Xzetachi)/(2*nc) - 
       (3*as*Lmut*nc*tr*Xzetachi)/2 + (49*as^2*Lmut*tr^2*Xzetachi)/6 + 
       7*as^2*Lmut^2*tr^2*Xzetachi + (9*as^2*Lmut*tr^2*Xzetachi)/(16*nc^2) - 
       (45*as^2*Lmut^2*tr^2*Xzetachi)/(16*nc^2) - 
       (419*as^2*Lmut*nc^2*tr^2*Xzetachi)/48 - 
       (67*as^2*Lmut^2*nc^2*tr^2*Xzetachi)/16 - 
       (11*as^2*Lmut*nf*tr^2*Xzetachi)/(12*nc) - 
       (as^2*Lmut^2*nf*tr^2*Xzetachi)/(4*nc) + 
       (11*as^2*Lmut*nc*nf*tr^2*Xzetachi)/12 + 
       (as^2*Lmut^2*nc*nf*tr^2*Xzetachi)/4 - (27*as^2*Lmut^2*tr^2*Xzetachi^2)/
        8 + (27*as^2*Lmut^2*tr^2*Xzetachi^2)/(16*nc^2) + 
       (27*as^2*Lmut^2*nc^2*tr^2*Xzetachi^2)/16 - (31*as^2*tr^2*z2)/16 + 
       (as^2*tr^2*z2)/nc^2 + (15*as^2*nc^2*tr^2*z2)/16 + 
       (as^2*nf*tr^2*z2)/(4*nc) - (as^2*nc*nf*tr^2*z2)/4 - 
       11*as^2*tr^2*Log[2] + 4*as^2*Lmut*tr^2*Log[2] - 
       (as^2*tr^2*Log[2])/nc^2 - (as^2*Lmut*tr^2*Log[2])/nc^2 + 
       12*as^2*nc^2*tr^2*Log[2] - 3*as^2*Lmut*nc^2*tr^2*Log[2] - 
       (2*as*tr*Xzetachi*Log[2])/nc + 2*as*nc*tr*Xzetachi*Log[2] + 
       as^2*tr^2*Xzetachi*Log[2] - (50*as^2*Lmut*tr^2*Xzetachi*Log[2])/3 - 
       (as^2*tr^2*Xzetachi*Log[2])/(2*nc^2) + 
       (11*as^2*Lmut*tr^2*Xzetachi*Log[2])/(2*nc^2) - 
       (as^2*nc^2*tr^2*Xzetachi*Log[2])/2 + (67*as^2*Lmut*nc^2*tr^2*Xzetachi*
         Log[2])/6 + (2*as^2*Lmut*nf*tr^2*Xzetachi*Log[2])/(3*nc) - 
       (2*as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[2])/3 + 9*as^2*Lmut*tr^2*
        Xzetachi^2*Log[2] - (9*as^2*Lmut*tr^2*Xzetachi^2*Log[2])/(2*nc^2) - 
       (9*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[2])/2 + 2*as^2*tr^2*Log[2]^2 - 
       (as^2*tr^2*Log[2]^2)/(2*nc^2) - (3*as^2*nc^2*tr^2*Log[2]^2)/2 - 
       6*as^2*tr^2*Xzetachi^2*Log[2]^2 + (3*as^2*tr^2*Xzetachi^2*Log[2]^2)/
        nc^2 + 3*as^2*nc^2*tr^2*Xzetachi^2*Log[2]^2 + (27*as^2*tr^2*Log[3])/
        2 - (27*as^2*nc^2*tr^2*Log[3])/2 - (3*as*tr*Xzetachi*Log[3])/(2*nc) + 
       (3*as*nc*tr*Xzetachi*Log[3])/2 + (3*as^2*tr^2*Xzetachi*Log[3])/4 - 
       (19*as^2*Lmut*tr^2*Xzetachi*Log[3])/2 - (3*as^2*tr^2*Xzetachi*Log[3])/
        (8*nc^2) + (27*as^2*Lmut*tr^2*Xzetachi*Log[3])/(8*nc^2) - 
       (3*as^2*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (49*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (as^2*Lmut*nf*tr^2*Xzetachi*Log[3])/(2*nc) - 
       (as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[3])/2 + 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/4 - 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/(8*nc^2) - 
       (27*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[3])/8 - 9*as^2*tr^2*Xzetachi^2*
        Log[2]*Log[3] + (9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3])/(2*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi^2*Log[2]*Log[3])/2 - 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/8 + 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/(16*nc^2) + 
       (27*as^2*nc^2*tr^2*Xzetachi^2*Log[3]^2)/16 + 
       (9*as^2*tr^2*PolyLog[2, 1/4])/4 + (6*as^2*tr^2*PolyLog[2, 1/4])/nc^2 - 
       (33*as^2*nc^2*tr^2*PolyLog[2, 1/4])/4, (-3*as)/4 - (3*as*Lmut)/2 + 
       (29*as^2*tr)/(16*nc) - (51*as^2*Lmut*tr)/(8*nc) - 
       (631*as^2*nc*tr)/144 - (259*as^2*Lmut*nc*tr)/48 - 
       (29*as^2*Lmut^2*nc*tr)/8 + (133*as^2*nf*tr)/144 + 
       (5*as^2*Lmut*nf*tr)/6 + (as^2*Lmut^2*nf*tr)/4 - 
       (9*as^2*Lmut*tr*Xzetachi)/(8*nc) - (9*as^2*Lmut^2*tr*Xzetachi)/
        (4*nc) + (9*as^2*Lmut*nc*tr*Xzetachi)/8 + 
       (9*as^2*Lmut^2*nc*tr*Xzetachi)/4 + (7*as^2*tr*z2)/(8*nc) - 
       (9*as^2*nc*tr*z2)/16 + (as^2*nf*tr*z2)/4 + (19*as^2*tr*Log[2])/
        (2*nc) - (49*as^2*nc*tr*Log[2])/4 + (3*as^2*tr*Xzetachi*Log[2])/
        (2*nc) + (3*as^2*Lmut*tr*Xzetachi*Log[2])/nc - 
       (3*as^2*nc*tr*Xzetachi*Log[2])/2 - 3*as^2*Lmut*nc*tr*Xzetachi*Log[2] - 
       (27*as^2*tr*Log[3])/(4*nc) + (81*as^2*nc*tr*Log[3])/8 + 
       (9*as^2*tr*Xzetachi*Log[3])/(8*nc) + (9*as^2*Lmut*tr*Xzetachi*Log[3])/
        (4*nc) - (9*as^2*nc*tr*Xzetachi*Log[3])/8 - 
       (9*as^2*Lmut*nc*tr*Xzetachi*Log[3])/4 + (81*as^2*tr*PolyLog[2, 1/4])/
        (4*nc) - (27*as^2*nc*tr*PolyLog[2, 1/4])/8}, 
     {(-3*as*tr^2)/4 - (3*as*Lmut*tr^2)/2 + (3*as*tr^2)/(4*nc^2) + 
       (3*as*Lmut*tr^2)/(2*nc^2) - (29*as^2*tr^3)/(16*nc^3) + 
       (51*as^2*Lmut*tr^3)/(8*nc^3) + (439*as^2*tr^3)/(36*nc) + 
       (25*as^2*Lmut*tr^3)/(48*nc) + (29*as^2*Lmut^2*tr^3)/(8*nc) - 
       (1495*as^2*nc*tr^3)/144 - (331*as^2*Lmut*nc*tr^3)/48 - 
       (29*as^2*Lmut^2*nc*tr^3)/8 + (133*as^2*nf*tr^3)/144 + 
       (5*as^2*Lmut*nf*tr^3)/6 + (as^2*Lmut^2*nf*tr^3)/4 - 
       (133*as^2*nf*tr^3)/(144*nc^2) - (5*as^2*Lmut*nf*tr^3)/(6*nc^2) - 
       (as^2*Lmut^2*nf*tr^3)/(4*nc^2) + (9*as^2*Lmut*tr^3*Xzetachi)/
        (8*nc^3) + (9*as^2*Lmut^2*tr^3*Xzetachi)/(4*nc^3) - 
       (9*as^2*Lmut*tr^3*Xzetachi)/(4*nc) - (9*as^2*Lmut^2*tr^3*Xzetachi)/
        (2*nc) + (9*as^2*Lmut*nc*tr^3*Xzetachi)/8 + 
       (9*as^2*Lmut^2*nc*tr^3*Xzetachi)/4 - (7*as^2*tr^3*z2)/(8*nc^3) + 
       (23*as^2*tr^3*z2)/(16*nc) - (9*as^2*nc*tr^3*z2)/16 + 
       (as^2*nf*tr^3*z2)/4 - (as^2*nf*tr^3*z2)/(4*nc^2) - 
       (19*as^2*tr^3*Log[2])/(2*nc^3) + (87*as^2*tr^3*Log[2])/(4*nc) - 
       (49*as^2*nc*tr^3*Log[2])/4 - (3*as^2*tr^3*Xzetachi*Log[2])/(2*nc^3) - 
       (3*as^2*Lmut*tr^3*Xzetachi*Log[2])/nc^3 + 
       (3*as^2*tr^3*Xzetachi*Log[2])/nc + (6*as^2*Lmut*tr^3*Xzetachi*Log[2])/
        nc - (3*as^2*nc*tr^3*Xzetachi*Log[2])/2 - 3*as^2*Lmut*nc*tr^3*
        Xzetachi*Log[2] + (27*as^2*tr^3*Log[3])/(4*nc^3) - 
       (135*as^2*tr^3*Log[3])/(8*nc) + (81*as^2*nc*tr^3*Log[3])/8 - 
       (9*as^2*tr^3*Xzetachi*Log[3])/(8*nc^3) - 
       (9*as^2*Lmut*tr^3*Xzetachi*Log[3])/(4*nc^3) + 
       (9*as^2*tr^3*Xzetachi*Log[3])/(4*nc) + 
       (9*as^2*Lmut*tr^3*Xzetachi*Log[3])/(2*nc) - 
       (9*as^2*nc*tr^3*Xzetachi*Log[3])/8 - (9*as^2*Lmut*nc*tr^3*Xzetachi*
         Log[3])/4 - (81*as^2*tr^3*PolyLog[2, 1/4])/(4*nc^3) + 
       (189*as^2*tr^3*PolyLog[2, 1/4])/(8*nc) - 
       (27*as^2*nc*tr^3*PolyLog[2, 1/4])/8, 1 + (7*as*tr)/(4*nc) + 
       (3*as*Lmut*tr)/(2*nc) + (3*as*nc*tr)/4 + (3*as*Lmut*nc*tr)/2 + 
       (3595*as^2*tr^2)/288 - (2729*as^2*Lmut*tr^2)/144 + 
       (43*as^2*Lmut^2*tr^2)/12 + (317*as^2*tr^2)/(12*nc^2) + 
       (231*as^2*Lmut*tr^2)/(4*nc^2) - (24*as^2*Lmut^2*tr^2)/nc^2 + 
       (87*as^2*nc^2*tr^2)/2 + (3521*as^2*Lmut*nc^2*tr^2)/48 - 
       (21*as^2*Lmut^2*nc^2*tr^2)/2 - (349*as^2*tr^2)/(16*(-1 + nc^2)) - 
       (2663*as^2*Lmut*tr^2)/(36*(-1 + nc^2)) + (137*as^2*Lmut^2*tr^2)/
        (6*(-1 + nc^2)) + (1331*as^2*tr^2)/(48*nc^2*(-1 + nc^2)) + 
       (48*as^2*Lmut*tr^2)/(nc^2*(-1 + nc^2)) - (24*as^2*Lmut^2*tr^2)/
        (nc^2*(-1 + nc^2)) + (7957*as^2*nc^2*tr^2)/(288*(-1 + nc^2)) + 
       (806*as^2*Lmut*nc^2*tr^2)/(9*(-1 + nc^2)) - (71*as^2*Lmut^2*nc^2*tr^2)/
        (6*(-1 + nc^2)) - (9661*as^2*nc^4*tr^2)/(288*(-1 + nc^2)) - 
       (763*as^2*Lmut*nc^4*tr^2)/(12*(-1 + nc^2)) + 
       (13*as^2*Lmut^2*nc^4*tr^2)/(-1 + nc^2) - (593*as^2*nf*tr^2)/(144*nc) - 
       (35*as^2*Lmut*nf*tr^2)/(18*nc) - (7*as^2*Lmut^2*nf*tr^2)/(12*nc) - 
       (73*as^2*nc*nf*tr^2)/16 - (15*as^2*Lmut*nc*nf*tr^2)/2 - 
       (9*as^2*Lmut^2*nc*nf*tr^2)/4 - (3*as^2*nf*tr^2)/(nc*(-1 + nc^2)) - 
       (10*as^2*Lmut*nf*tr^2)/(9*nc*(-1 + nc^2)) - (as^2*Lmut^2*nf*tr^2)/
        (3*nc*(-1 + nc^2)) - (13*as^2*nc*nf*tr^2)/(18*(-1 + nc^2)) - 
       (50*as^2*Lmut*nc*nf*tr^2)/(9*(-1 + nc^2)) - (5*as^2*Lmut^2*nc*nf*tr^2)/
        (3*(-1 + nc^2)) + (67*as^2*nc^3*nf*tr^2)/(18*(-1 + nc^2)) + 
       (20*as^2*Lmut*nc^3*nf*tr^2)/(3*(-1 + nc^2)) + 
       (2*as^2*Lmut^2*nc^3*nf*tr^2)/(-1 + nc^2) - (as^2*C2*Xzetachi)/8 + 
       (3*as*Lmut*tr*Xzetachi)/(2*nc) - (3*as*Lmut*nc*tr*Xzetachi)/2 + 
       (89*as^2*Lmut*tr^2*Xzetachi)/12 + (5*as^2*Lmut^2*tr^2*Xzetachi)/2 + 
       (45*as^2*Lmut*tr^2*Xzetachi)/(16*nc^2) + 
       (27*as^2*Lmut^2*tr^2*Xzetachi)/(16*nc^2) - 
       (491*as^2*Lmut*nc^2*tr^2*Xzetachi)/48 - 
       (67*as^2*Lmut^2*nc^2*tr^2*Xzetachi)/16 - 
       (11*as^2*Lmut*nf*tr^2*Xzetachi)/(12*nc) - 
       (as^2*Lmut^2*nf*tr^2*Xzetachi)/(4*nc) + 
       (11*as^2*Lmut*nc*nf*tr^2*Xzetachi)/12 + 
       (as^2*Lmut^2*nc*nf*tr^2*Xzetachi)/4 - (27*as^2*Lmut^2*tr^2*Xzetachi^2)/
        8 + (27*as^2*Lmut^2*tr^2*Xzetachi^2)/(16*nc^2) + 
       (27*as^2*Lmut^2*nc^2*tr^2*Xzetachi^2)/16 - (73*as^2*tr^2*z2)/16 - 
       (101*as^2*tr^2*z2)/(12*nc^2) + (111*as^2*nc^2*tr^2*z2)/16 + 
       (47*as^2*tr^2*z2)/(12*(-1 + nc^2)) - (23*as^2*tr^2*z2)/
        (3*nc^2*(-1 + nc^2)) + (39*as^2*nc^2*tr^2*z2)/(4*(-1 + nc^2)) - 
       (6*as^2*nc^4*tr^2*z2)/(-1 + nc^2) - (7*as^2*nf*tr^2*z2)/(12*nc) - 
       (9*as^2*nc*nf*tr^2*z2)/4 - (as^2*nf*tr^2*z2)/(3*nc*(-1 + nc^2)) - 
       (5*as^2*nc*nf*tr^2*z2)/(3*(-1 + nc^2)) + (2*as^2*nc^3*nf*tr^2*z2)/
        (-1 + nc^2) + (137*as^2*tr^2*Log[2])/6 + (92*as^2*Lmut*tr^2*Log[2])/
        3 - (99*as^2*tr^2*Log[2])/nc^2 - (23*as^2*Lmut*tr^2*Log[2])/
        (3*nc^2) + (349*as^2*nc^2*tr^2*Log[2])/3 - 23*as^2*Lmut*nc^2*tr^2*
        Log[2] + (265*as^2*tr^2*Log[2])/(3*(-1 + nc^2)) + 
       (100*as^2*Lmut*tr^2*Log[2])/(3*(-1 + nc^2)) - (79*as^2*tr^2*Log[2])/
        (nc^2*(-1 + nc^2)) - (20*as^2*Lmut*tr^2*Log[2])/
        (3*nc^2*(-1 + nc^2)) + (95*as^2*nc^2*tr^2*Log[2])/(-1 + nc^2) - 
       (140*as^2*Lmut*nc^2*tr^2*Log[2])/(3*(-1 + nc^2)) - 
       (313*as^2*nc^4*tr^2*Log[2])/(3*(-1 + nc^2)) + 
       (20*as^2*Lmut*nc^4*tr^2*Log[2])/(-1 + nc^2) - 
       (2*as*tr*Xzetachi*Log[2])/nc + 2*as*nc*tr*Xzetachi*Log[2] + 
       2*as^2*tr^2*Xzetachi*Log[2] - (32*as^2*Lmut*tr^2*Xzetachi*Log[2])/3 - 
       (7*as^2*tr^2*Xzetachi*Log[2])/(2*nc^2) - 
       (as^2*Lmut*tr^2*Xzetachi*Log[2])/(2*nc^2) + 
       (3*as^2*nc^2*tr^2*Xzetachi*Log[2])/2 + 
       (67*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[2])/6 + 
       (2*as^2*Lmut*nf*tr^2*Xzetachi*Log[2])/(3*nc) - 
       (2*as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[2])/3 + 9*as^2*Lmut*tr^2*
        Xzetachi^2*Log[2] - (9*as^2*Lmut*tr^2*Xzetachi^2*Log[2])/(2*nc^2) - 
       (9*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[2])/2 + (46*as^2*tr^2*Log[2]^2)/
        3 - (23*as^2*tr^2*Log[2]^2)/(6*nc^2) - (23*as^2*nc^2*tr^2*Log[2]^2)/
        2 + (50*as^2*tr^2*Log[2]^2)/(3*(-1 + nc^2)) - (10*as^2*tr^2*Log[2]^2)/
        (3*nc^2*(-1 + nc^2)) - (70*as^2*nc^2*tr^2*Log[2]^2)/(3*(-1 + nc^2)) + 
       (10*as^2*nc^4*tr^2*Log[2]^2)/(-1 + nc^2) - 6*as^2*tr^2*Xzetachi^2*
        Log[2]^2 + (3*as^2*tr^2*Xzetachi^2*Log[2]^2)/nc^2 + 
       3*as^2*nc^2*tr^2*Xzetachi^2*Log[2]^2 + (21*as^2*tr^2*Log[3])/4 + 
       (135*as^2*tr^2*Log[3])/(2*nc^2) - (231*as^2*nc^2*tr^2*Log[3])/2 - 
       (42*as^2*tr^2*Log[3])/(-1 + nc^2) + (54*as^2*tr^2*Log[3])/
        (nc^2*(-1 + nc^2)) - (114*as^2*nc^2*tr^2*Log[3])/(-1 + nc^2) + 
       (102*as^2*nc^4*tr^2*Log[3])/(-1 + nc^2) - (3*as*tr*Xzetachi*Log[3])/
        (2*nc) + (3*as*nc*tr*Xzetachi*Log[3])/2 + 
       (3*as^2*tr^2*Xzetachi*Log[3])/2 - 5*as^2*Lmut*tr^2*Xzetachi*Log[3] - 
       (21*as^2*tr^2*Xzetachi*Log[3])/(8*nc^2) - 
       (9*as^2*Lmut*tr^2*Xzetachi*Log[3])/(8*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (49*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (as^2*Lmut*nf*tr^2*Xzetachi*Log[3])/(2*nc) - 
       (as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[3])/2 + 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/4 - 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/(8*nc^2) - 
       (27*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[3])/8 - 9*as^2*tr^2*Xzetachi^2*
        Log[2]*Log[3] + (9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3])/(2*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi^2*Log[2]*Log[3])/2 - 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/8 + 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/(16*nc^2) + 
       (27*as^2*nc^2*tr^2*Xzetachi^2*Log[3]^2)/16 + 
       86*as^2*tr^2*PolyLog[2, 1/4] - (505*as^2*tr^2*PolyLog[2, 1/4])/
        (2*nc^2) - (273*as^2*nc^2*tr^2*PolyLog[2, 1/4])/4 + 
       (295*as^2*tr^2*PolyLog[2, 1/4])/(-1 + nc^2) - 
       (218*as^2*tr^2*PolyLog[2, 1/4])/(nc^2*(-1 + nc^2)) - 
       (137*as^2*nc^2*tr^2*PolyLog[2, 1/4])/(-1 + nc^2) + 
       (60*as^2*nc^4*tr^2*PolyLog[2, 1/4])/(-1 + nc^2)}}+O[as]^3];

zetaInv2 = Normal[ZfinInv2.{{1 - (as*tr)/nc - (3*as*Lmut*tr)/nc + as*nc*tr + 
       3*as*Lmut*nc*tr - (887*as^2*tr^2)/48 - (535*as^2*Lmut*tr^2)/24 - 
       (47*as^2*Lmut^2*tr^2)/4 + (37*as^2*tr^2)/(16*nc^2) + 
       (33*as^2*Lmut*tr^2)/(8*nc^2) + (9*as^2*Lmut^2*tr^2)/(2*nc^2) + 
       (97*as^2*nc^2*tr^2)/6 + (109*as^2*Lmut*nc^2*tr^2)/6 + 
       (29*as^2*Lmut^2*nc^2*tr^2)/4 + (5*as^2*nf*tr^2)/(3*nc) + 
       (5*as^2*Lmut*nf*tr^2)/(3*nc) + (as^2*Lmut^2*nf*tr^2)/(2*nc) - 
       (5*as^2*nc*nf*tr^2)/3 - (5*as^2*Lmut*nc*nf*tr^2)/3 - 
       (as^2*Lmut^2*nc*nf*tr^2)/2 - (as^2*C2*Xzetachi)/8 + 
       (3*as*Lmut*tr*Xzetachi)/(2*nc) - (3*as*Lmut*nc*tr*Xzetachi)/2 + 
       (143*as^2*Lmut*tr^2*Xzetachi)/12 + (23*as^2*Lmut^2*tr^2*Xzetachi)/2 - 
       (21*as^2*Lmut*tr^2*Xzetachi)/(16*nc^2) - 
       (81*as^2*Lmut^2*tr^2*Xzetachi)/(16*nc^2) - 
       (509*as^2*Lmut*nc^2*tr^2*Xzetachi)/48 - 
       (103*as^2*Lmut^2*nc^2*tr^2*Xzetachi)/16 - 
       (11*as^2*Lmut*nf*tr^2*Xzetachi)/(12*nc) - 
       (as^2*Lmut^2*nf*tr^2*Xzetachi)/(4*nc) + 
       (11*as^2*Lmut*nc*nf*tr^2*Xzetachi)/12 + 
       (as^2*Lmut^2*nc*nf*tr^2*Xzetachi)/4 - (27*as^2*Lmut^2*tr^2*Xzetachi^2)/
        8 + (27*as^2*Lmut^2*tr^2*Xzetachi^2)/(16*nc^2) + 
       (27*as^2*Lmut^2*nc^2*tr^2*Xzetachi^2)/16 + (3*as^2*tr^2*z2)/8 - 
       (9*as^2*tr^2*z2)/(8*nc^2) + (3*as^2*nc^2*tr^2*z2)/4 + 
       (as^2*nf*tr^2*z2)/(2*nc) - (as^2*nc*nf*tr^2*z2)/2 - 
       (43*as^2*tr^2*Log[2])/2 + 4*as^2*Lmut*tr^2*Log[2] - 
       (as^2*tr^2*Log[2])/(2*nc^2) - (as^2*Lmut*tr^2*Log[2])/nc^2 + 
       22*as^2*nc^2*tr^2*Log[2] - 3*as^2*Lmut*nc^2*tr^2*Log[2] - 
       (2*as*tr*Xzetachi*Log[2])/nc + 2*as*nc*tr*Xzetachi*Log[2] - 
       4*as^2*tr^2*Xzetachi*Log[2] - (68*as^2*Lmut*tr^2*Xzetachi*Log[2])/3 + 
       (2*as^2*tr^2*Xzetachi*Log[2])/nc^2 + (17*as^2*Lmut*tr^2*Xzetachi*
         Log[2])/(2*nc^2) + 2*as^2*nc^2*tr^2*Xzetachi*Log[2] + 
       (85*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[2])/6 + 
       (2*as^2*Lmut*nf*tr^2*Xzetachi*Log[2])/(3*nc) - 
       (2*as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[2])/3 + 9*as^2*Lmut*tr^2*
        Xzetachi^2*Log[2] - (9*as^2*Lmut*tr^2*Xzetachi^2*Log[2])/(2*nc^2) - 
       (9*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[2])/2 + 2*as^2*tr^2*Log[2]^2 - 
       (as^2*tr^2*Log[2]^2)/(2*nc^2) - (3*as^2*nc^2*tr^2*Log[2]^2)/2 - 
       6*as^2*tr^2*Xzetachi^2*Log[2]^2 + (3*as^2*tr^2*Xzetachi^2*Log[2]^2)/
        nc^2 + 3*as^2*nc^2*tr^2*Xzetachi^2*Log[2]^2 + (99*as^2*tr^2*Log[3])/
        4 - (9*as^2*tr^2*Log[3])/(4*nc^2) - (45*as^2*nc^2*tr^2*Log[3])/2 - 
       (3*as*tr*Xzetachi*Log[3])/(2*nc) + (3*as*nc*tr*Xzetachi*Log[3])/2 - 
       3*as^2*tr^2*Xzetachi*Log[3] - 14*as^2*Lmut*tr^2*Xzetachi*Log[3] + 
       (3*as^2*tr^2*Xzetachi*Log[3])/(2*nc^2) + 
       (45*as^2*Lmut*tr^2*Xzetachi*Log[3])/(8*nc^2) + 
       (3*as^2*nc^2*tr^2*Xzetachi*Log[3])/2 + 
       (67*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (as^2*Lmut*nf*tr^2*Xzetachi*Log[3])/(2*nc) - 
       (as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[3])/2 + 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/4 - 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/(8*nc^2) - 
       (27*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[3])/8 - 9*as^2*tr^2*Xzetachi^2*
        Log[2]*Log[3] + (9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3])/(2*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi^2*Log[2]*Log[3])/2 - 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/8 + 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/(16*nc^2) + 
       (27*as^2*nc^2*tr^2*Xzetachi^2*Log[3]^2)/16 + 
       (57*as^2*tr^2*PolyLog[2, 1/4])/4 - (9*as^2*tr^2*PolyLog[2, 1/4])/
        (4*nc^2) - 12*as^2*nc^2*tr^2*PolyLog[2, 1/4], 
      as/2 + (43*as^2*tr)/(8*nc) + (3*as^2*Lmut*tr)/(4*nc) - 
       (155*as^2*nc*tr)/288 + (3*as^2*Lmut*nc*tr)/16 - (as^2*nf*tr)/72 + 
       (3*as^2*Lmut*tr*Xzetachi)/(4*nc) - (3*as^2*Lmut*nc*tr*Xzetachi)/4 - 
       (as^2*tr*z2)/(4*nc) + (as^2*nc*tr*z2)/16 - (9*as^2*tr*Log[2])/nc + 
       (9*as^2*nc*tr*Log[2])/4 - (as^2*tr*Xzetachi*Log[2])/nc + 
       as^2*nc*tr*Xzetachi*Log[2] + (9*as^2*tr*Log[3])/(2*nc) - 
       (9*as^2*nc*tr*Log[3])/8 - (3*as^2*tr*Xzetachi*Log[3])/(4*nc) + 
       (3*as^2*nc*tr*Xzetachi*Log[3])/4 + (15*as^2*tr*PolyLog[2, 1/4])/
        (2*nc) - (15*as^2*nc*tr*PolyLog[2, 1/4])/8}, 
     {(as*tr^2)/2 - (as*tr^2)/(2*nc^2) - (43*as^2*tr^3)/(8*nc^3) - 
       (3*as^2*Lmut*tr^3)/(4*nc^3) + (1811*as^2*tr^3)/(288*nc) - 
       (3*as^2*Lmut*tr^3)/(16*nc) - (263*as^2*nc*tr^3)/288 + 
       (15*as^2*Lmut*nc*tr^3)/16 - (as^2*nf*tr^3)/72 + 
       (as^2*nf*tr^3)/(72*nc^2) - (3*as^2*Lmut*tr^3*Xzetachi)/(4*nc^3) + 
       (3*as^2*Lmut*tr^3*Xzetachi)/(2*nc) - (3*as^2*Lmut*nc*tr^3*Xzetachi)/
        4 + (as^2*tr^3*z2)/(4*nc^3) - (5*as^2*tr^3*z2)/(16*nc) + 
       (as^2*nc*tr^3*z2)/16 + (9*as^2*tr^3*Log[2])/nc^3 - 
       (45*as^2*tr^3*Log[2])/(4*nc) + (9*as^2*nc*tr^3*Log[2])/4 + 
       (as^2*tr^3*Xzetachi*Log[2])/nc^3 - (2*as^2*tr^3*Xzetachi*Log[2])/nc + 
       as^2*nc*tr^3*Xzetachi*Log[2] - (9*as^2*tr^3*Log[3])/(2*nc^3) + 
       (45*as^2*tr^3*Log[3])/(8*nc) - (9*as^2*nc*tr^3*Log[3])/8 + 
       (3*as^2*tr^3*Xzetachi*Log[3])/(4*nc^3) - (3*as^2*tr^3*Xzetachi*Log[3])/
        (2*nc) + (3*as^2*nc*tr^3*Xzetachi*Log[3])/4 - 
       (15*as^2*tr^3*PolyLog[2, 1/4])/(2*nc^3) + 
       (75*as^2*tr^3*PolyLog[2, 1/4])/(8*nc) - 
       (15*as^2*nc*tr^3*PolyLog[2, 1/4])/8, 1 - (2*as*tr)/nc - 
       (3*as*Lmut*tr)/nc + (3*as*nc*tr)/4 + (3*as*Lmut*nc*tr)/2 - 
       (2155*as^2*tr^2)/144 - (427*as^2*Lmut*tr^2)/24 - 
       (29*as^2*Lmut^2*tr^2)/4 - (135*as^2*tr^2)/(16*nc^2) + 
       (21*as^2*Lmut*tr^2)/(8*nc^2) + (9*as^2*Lmut^2*tr^2)/(2*nc^2) + 
       (2867*as^2*nc^2*tr^2)/288 + (469*as^2*Lmut*nc^2*tr^2)/48 + 
       (5*as^2*Lmut^2*nc^2*tr^2)/2 + (61*as^2*nf*tr^2)/(36*nc) + 
       (5*as^2*Lmut*nf*tr^2)/(3*nc) + (as^2*Lmut^2*nf*tr^2)/(2*nc) - 
       (121*as^2*nc*nf*tr^2)/144 - (5*as^2*Lmut*nc*nf*tr^2)/6 - 
       (as^2*Lmut^2*nc*nf*tr^2)/4 - (as^2*C2*Xzetachi)/8 + 
       (3*as*Lmut*tr*Xzetachi)/(2*nc) - (3*as*Lmut*nc*tr*Xzetachi)/2 + 
       (313*as^2*Lmut*tr^2*Xzetachi)/24 + (37*as^2*Lmut^2*tr^2*Xzetachi)/4 - 
       (45*as^2*Lmut*tr^2*Xzetachi)/(16*nc^2) - 
       (81*as^2*Lmut^2*tr^2*Xzetachi)/(16*nc^2) - 
       (491*as^2*Lmut*nc^2*tr^2*Xzetachi)/48 - 
       (67*as^2*Lmut^2*nc^2*tr^2*Xzetachi)/16 - 
       (11*as^2*Lmut*nf*tr^2*Xzetachi)/(12*nc) - 
       (as^2*Lmut^2*nf*tr^2*Xzetachi)/(4*nc) + 
       (11*as^2*Lmut*nc*nf*tr^2*Xzetachi)/12 + 
       (as^2*Lmut^2*nc*nf*tr^2*Xzetachi)/4 - (27*as^2*Lmut^2*tr^2*Xzetachi^2)/
        8 + (27*as^2*Lmut^2*tr^2*Xzetachi^2)/(16*nc^2) + 
       (27*as^2*Lmut^2*nc^2*tr^2*Xzetachi^2)/16 - (15*as^2*tr^2*z2)/8 - 
       (5*as^2*tr^2*z2)/(8*nc^2) + (15*as^2*nc^2*tr^2*z2)/16 + 
       (as^2*nf*tr^2*z2)/(2*nc) - (as^2*nc*nf*tr^2*z2)/4 - 
       (51*as^2*tr^2*Log[2])/2 + 4*as^2*Lmut*tr^2*Log[2] + 
       (35*as^2*tr^2*Log[2])/(2*nc^2) - (as^2*Lmut*tr^2*Log[2])/nc^2 + 
       12*as^2*nc^2*tr^2*Log[2] - 3*as^2*Lmut*nc^2*tr^2*Log[2] - 
       (2*as*tr*Xzetachi*Log[2])/nc + 2*as*nc*tr*Xzetachi*Log[2] - 
       (11*as^2*tr^2*Xzetachi*Log[2])/2 - (59*as^2*Lmut*tr^2*Xzetachi*Log[2])/
        3 + (4*as^2*tr^2*Xzetachi*Log[2])/nc^2 + 
       (17*as^2*Lmut*tr^2*Xzetachi*Log[2])/(2*nc^2) + 
       (3*as^2*nc^2*tr^2*Xzetachi*Log[2])/2 + 
       (67*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[2])/6 + 
       (2*as^2*Lmut*nf*tr^2*Xzetachi*Log[2])/(3*nc) - 
       (2*as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[2])/3 + 9*as^2*Lmut*tr^2*
        Xzetachi^2*Log[2] - (9*as^2*Lmut*tr^2*Xzetachi^2*Log[2])/(2*nc^2) - 
       (9*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[2])/2 + 2*as^2*tr^2*Log[2]^2 - 
       (as^2*tr^2*Log[2]^2)/(2*nc^2) - (3*as^2*nc^2*tr^2*Log[2]^2)/2 - 
       6*as^2*tr^2*Xzetachi^2*Log[2]^2 + (3*as^2*tr^2*Xzetachi^2*Log[2]^2)/
        nc^2 + 3*as^2*nc^2*tr^2*Xzetachi^2*Log[2]^2 + (99*as^2*tr^2*Log[3])/
        4 - (45*as^2*tr^2*Log[3])/(4*nc^2) - (27*as^2*nc^2*tr^2*Log[3])/2 - 
       (3*as*tr*Xzetachi*Log[3])/(2*nc) + (3*as*nc*tr*Xzetachi*Log[3])/2 - 
       (33*as^2*tr^2*Xzetachi*Log[3])/8 - (47*as^2*Lmut*tr^2*Xzetachi*Log[3])/
        4 + (3*as^2*tr^2*Xzetachi*Log[3])/nc^2 + 
       (45*as^2*Lmut*tr^2*Xzetachi*Log[3])/(8*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (49*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[3])/8 + 
       (as^2*Lmut*nf*tr^2*Xzetachi*Log[3])/(2*nc) - 
       (as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[3])/2 + 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/4 - 
       (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/(8*nc^2) - 
       (27*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[3])/8 - 9*as^2*tr^2*Xzetachi^2*
        Log[2]*Log[3] + (9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3])/(2*nc^2) + 
       (9*as^2*nc^2*tr^2*Xzetachi^2*Log[2]*Log[3])/2 - 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/8 + 
       (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/(16*nc^2) + 
       (27*as^2*nc^2*tr^2*Xzetachi^2*Log[3]^2)/16 + 
       (39*as^2*tr^2*PolyLog[2, 1/4])/4 - (69*as^2*tr^2*PolyLog[2, 1/4])/
        (4*nc^2) - (33*as^2*nc^2*tr^2*PolyLog[2, 1/4])/4}}+O[as]^3];

zetaInvMixing = 1 - (11*as*tr)/4 - (3*as*Lmut*tr)/2 + (3*as*tr)/nc - 
     (as*nc*tr)/4 + (3*as*Lmut*nc*tr)/2 + (2531*as^2*tr^2)/480 + 
     (49*as^2*Lmut*tr^2)/8 + (9*as^2*Lmut^2*tr^2)/8 + 
     (27*as^2*tr^2)/(10*nc^3) + (2513*as^2*tr^2)/(200*nc^2) + 
     (27*as^2*Lmut*tr^2)/(8*nc^2) - (10579*as^2*tr^2)/(400*nc) - 
     (75*as^2*Lmut*tr^2)/(8*nc) - (3667*as^2*nc*tr^2)/1200 - 
     (403*as^2*Lmut*nc*tr^2)/48 - (29*as^2*Lmut^2*nc*tr^2)/8 + 
     (21517*as^2*nc^2*tr^2)/2400 + (397*as^2*Lmut*nc^2*tr^2)/48 + 
     (5*as^2*Lmut^2*nc^2*tr^2)/2 + (55*as^2*nf*tr^2)/48 + 
     (5*as^2*Lmut*nf*tr^2)/6 + (as^2*Lmut^2*nf*tr^2)/4 - 
     (5*as^2*nf*tr^2)/(12*nc) - (35*as^2*nc*nf*tr^2)/48 - 
     (5*as^2*Lmut*nc*nf*tr^2)/6 - (as^2*Lmut^2*nc*nf*tr^2)/4 - 
     (as^2*C2*Xzetachi)/8 + (3*as*Lmut*tr*Xzetachi)/(2*nc) - 
     (3*as*Lmut*nc*tr*Xzetachi)/2 + (97*as^2*Lmut*tr^2*Xzetachi)/24 + 
     (19*as^2*Lmut^2*tr^2*Xzetachi)/4 + (75*as^2*Lmut*tr^2*Xzetachi)/
      (16*nc^2) - (9*as^2*Lmut^2*tr^2*Xzetachi)/(16*nc^2) - 
     (33*as^2*Lmut*tr^2*Xzetachi)/(8*nc) - (9*as^2*Lmut^2*tr^2*Xzetachi)/
      (4*nc) + (33*as^2*Lmut*nc*tr^2*Xzetachi)/8 + 
     (9*as^2*Lmut^2*nc*tr^2*Xzetachi)/4 - (419*as^2*Lmut*nc^2*tr^2*Xzetachi)/
      48 - (67*as^2*Lmut^2*nc^2*tr^2*Xzetachi)/16 - 
     (11*as^2*Lmut*nf*tr^2*Xzetachi)/(12*nc) - (as^2*Lmut^2*nf*tr^2*Xzetachi)/
      (4*nc) + (11*as^2*Lmut*nc*nf*tr^2*Xzetachi)/12 + 
     (as^2*Lmut^2*nc*nf*tr^2*Xzetachi)/4 - (27*as^2*Lmut^2*tr^2*Xzetachi^2)/
      8 + (27*as^2*Lmut^2*tr^2*Xzetachi^2)/(16*nc^2) + 
     (27*as^2*Lmut^2*nc^2*tr^2*Xzetachi^2)/16 - (11*as^2*tr^2*z2)/8 + 
     (as^2*tr^2*z2)/(8*nc^2) + (7*as^2*tr^2*z2)/(8*nc) - 
     (9*as^2*nc*tr^2*z2)/16 + (15*as^2*nc^2*tr^2*z2)/16 + 
     (as^2*nf*tr^2*z2)/4 - (as^2*nc*nf*tr^2*z2)/4 + (5*as^2*tr^2*Log[2])/4 + 
     4*as^2*Lmut*tr^2*Log[2] - (21*as^2*tr^2*Log[2])/(2*nc^2) - 
     (as^2*Lmut*tr^2*Log[2])/nc^2 + (19*as^2*tr^2*Log[2])/(2*nc) - 
     (49*as^2*nc*tr^2*Log[2])/4 + 12*as^2*nc^2*tr^2*Log[2] - 
     3*as^2*Lmut*nc^2*tr^2*Log[2] - (2*as*tr*Xzetachi*Log[2])/nc + 
     2*as*nc*tr*Xzetachi*Log[2] + (13*as^2*tr^2*Xzetachi*Log[2])/2 - 
     (41*as^2*Lmut*tr^2*Xzetachi*Log[2])/3 - (6*as^2*tr^2*Xzetachi*Log[2])/
      nc^2 + (5*as^2*Lmut*tr^2*Xzetachi*Log[2])/(2*nc^2) + 
     (11*as^2*tr^2*Xzetachi*Log[2])/(2*nc) + 
     (3*as^2*Lmut*tr^2*Xzetachi*Log[2])/nc - 
     (11*as^2*nc*tr^2*Xzetachi*Log[2])/2 - 3*as^2*Lmut*nc*tr^2*Xzetachi*
      Log[2] - (as^2*nc^2*tr^2*Xzetachi*Log[2])/2 + 
     (67*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[2])/6 + 
     (2*as^2*Lmut*nf*tr^2*Xzetachi*Log[2])/(3*nc) - 
     (2*as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[2])/3 + 9*as^2*Lmut*tr^2*Xzetachi^2*
      Log[2] - (9*as^2*Lmut*tr^2*Xzetachi^2*Log[2])/(2*nc^2) - 
     (9*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[2])/2 + 2*as^2*tr^2*Log[2]^2 - 
     (as^2*tr^2*Log[2]^2)/(2*nc^2) - (3*as^2*nc^2*tr^2*Log[2]^2)/2 - 
     6*as^2*tr^2*Xzetachi^2*Log[2]^2 + (3*as^2*tr^2*Xzetachi^2*Log[2]^2)/
      nc^2 + 3*as^2*nc^2*tr^2*Xzetachi^2*Log[2]^2 + (27*as^2*tr^2*Log[3])/8 + 
     (27*as^2*tr^2*Log[3])/(4*nc^2) - (27*as^2*tr^2*Log[3])/(4*nc) + 
     (81*as^2*nc*tr^2*Log[3])/8 - (27*as^2*nc^2*tr^2*Log[3])/2 - 
     (3*as*tr*Xzetachi*Log[3])/(2*nc) + (3*as*nc*tr*Xzetachi*Log[3])/2 + 
     (39*as^2*tr^2*Xzetachi*Log[3])/8 - (29*as^2*Lmut*tr^2*Xzetachi*Log[3])/
      4 - (9*as^2*tr^2*Xzetachi*Log[3])/(2*nc^2) + 
     (9*as^2*Lmut*tr^2*Xzetachi*Log[3])/(8*nc^2) + 
     (33*as^2*tr^2*Xzetachi*Log[3])/(8*nc) + 
     (9*as^2*Lmut*tr^2*Xzetachi*Log[3])/(4*nc) - 
     (33*as^2*nc*tr^2*Xzetachi*Log[3])/8 - 
     (9*as^2*Lmut*nc*tr^2*Xzetachi*Log[3])/4 - 
     (3*as^2*nc^2*tr^2*Xzetachi*Log[3])/8 + 
     (49*as^2*Lmut*nc^2*tr^2*Xzetachi*Log[3])/8 + 
     (as^2*Lmut*nf*tr^2*Xzetachi*Log[3])/(2*nc) - 
     (as^2*Lmut*nc*nf*tr^2*Xzetachi*Log[3])/2 + 
     (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/4 - 
     (27*as^2*Lmut*tr^2*Xzetachi^2*Log[3])/(8*nc^2) - 
     (27*as^2*Lmut*nc^2*tr^2*Xzetachi^2*Log[3])/8 - 
     9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3] + 
     (9*as^2*tr^2*Xzetachi^2*Log[2]*Log[3])/(2*nc^2) + 
     (9*as^2*nc^2*tr^2*Xzetachi^2*Log[2]*Log[3])/2 - 
     (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/8 + 
     (27*as^2*tr^2*Xzetachi^2*Log[3]^2)/(16*nc^2) + 
     (27*as^2*nc^2*tr^2*Xzetachi^2*Log[3]^2)/16 + 
     (45*as^2*tr^2*PolyLog[2, 1/4])/8 - (57*as^2*tr^2*PolyLog[2, 1/4])/
      (4*nc^2) + (81*as^2*tr^2*PolyLog[2, 1/4])/(4*nc) - 
     (27*as^2*nc*tr^2*PolyLog[2, 1/4])/8 - 
     (33*as^2*nc^2*tr^2*PolyLog[2, 1/4])/4;

zetaInv1NormA = Normal[ZfinInv1.{{1 - (13*as^2*tr^2)/8 + (39*as^2*Lmut*tr^2)/16 + 
       (9*as^2*Lmut^2*tr^2)/8 + (13*as^2*tr^2)/(8*nc^2) - 
       (39*as^2*Lmut*tr^2)/(16*nc^2) - (9*as^2*Lmut^2*tr^2)/(8*nc^2) - 
       (11*as^2*tr^2*z2)/16 + (11*as^2*tr^2*z2)/(16*nc^2) - 
       9*as^2*tr^2*PolyLog[2, 1/4] + (9*as^2*tr^2*PolyLog[2, 1/4])/nc^2, 
      (-3*as)/4 - (3*as*Lmut)/2 + (2*as^2*tr)/nc - (57*as^2*Lmut*tr)/(8*nc) - 
       (9*as^2*Lmut^2*tr)/(4*nc) - (329*as^2*nc*tr)/72 - 
       (223*as^2*Lmut*nc*tr)/48 - (11*as^2*Lmut^2*nc*tr)/8 + 
       (133*as^2*nf*tr)/144 + (5*as^2*Lmut*nf*tr)/6 + (as^2*Lmut^2*nf*tr)/4 + 
       (7*as^2*tr*z2)/(8*nc) - (9*as^2*nc*tr*z2)/16 + (as^2*nf*tr*z2)/4 + 
       (19*as^2*tr*Log[2])/(2*nc) - (49*as^2*nc*tr*Log[2])/4 - 
       (27*as^2*tr*Log[3])/(4*nc) + (81*as^2*nc*tr*Log[3])/8 + 
       (81*as^2*tr*PolyLog[2, 1/4])/(4*nc) - (27*as^2*nc*tr*PolyLog[2, 1/4])/
        8}, {(-3*as*tr^2)/4 - (3*as*Lmut*tr^2)/2 + (3*as*tr^2)/(4*nc^2) + 
       (3*as*Lmut*tr^2)/(2*nc^2) - (2*as^2*tr^3)/nc^3 + 
       (57*as^2*Lmut*tr^3)/(8*nc^3) + (9*as^2*Lmut^2*tr^3)/(4*nc^3) + 
       (905*as^2*tr^3)/(72*nc) - (47*as^2*Lmut*tr^3)/(48*nc) - 
       (7*as^2*Lmut^2*tr^3)/(8*nc) - (761*as^2*nc*tr^3)/72 - 
       (295*as^2*Lmut*nc*tr^3)/48 - (11*as^2*Lmut^2*nc*tr^3)/8 + 
       (133*as^2*nf*tr^3)/144 + (5*as^2*Lmut*nf*tr^3)/6 + 
       (as^2*Lmut^2*nf*tr^3)/4 - (133*as^2*nf*tr^3)/(144*nc^2) - 
       (5*as^2*Lmut*nf*tr^3)/(6*nc^2) - (as^2*Lmut^2*nf*tr^3)/(4*nc^2) - 
       (7*as^2*tr^3*z2)/(8*nc^3) + (23*as^2*tr^3*z2)/(16*nc) - 
       (9*as^2*nc*tr^3*z2)/16 + (as^2*nf*tr^3*z2)/4 - 
       (as^2*nf*tr^3*z2)/(4*nc^2) - (19*as^2*tr^3*Log[2])/(2*nc^3) + 
       (87*as^2*tr^3*Log[2])/(4*nc) - (49*as^2*nc*tr^3*Log[2])/4 + 
       (27*as^2*tr^3*Log[3])/(4*nc^3) - (135*as^2*tr^3*Log[3])/(8*nc) + 
       (81*as^2*nc*tr^3*Log[3])/8 - (81*as^2*tr^3*PolyLog[2, 1/4])/(4*nc^3) + 
       (189*as^2*tr^3*PolyLog[2, 1/4])/(8*nc) - 
       (27*as^2*nc*tr^3*PolyLog[2, 1/4])/8, 1 + (3*as*tr)/(2*nc) + 
       (3*as*Lmut*tr)/nc + as*nc*tr + (1153*as^2*tr^2)/72 + 
       (707*as^2*Lmut*tr^2)/48 + (31*as^2*Lmut^2*tr^2)/8 - 
       (19*as^2*tr^2)/(8*nc^2) + (189*as^2*Lmut*tr^2)/(16*nc^2) + 
       (27*as^2*Lmut^2*tr^2)/(8*nc^2) + (113*as^2*nc^2*tr^2)/72 - 
       (133*as^2*nf*tr^2)/(72*nc) - (5*as^2*Lmut*nf*tr^2)/(3*nc) - 
       (as^2*Lmut^2*nf*tr^2)/(2*nc) - (as^2*nc*nf*tr^2)/9 + 
       (7*as^2*tr^2*z2)/16 - (17*as^2*tr^2*z2)/(16*nc^2) - 
       (as^2*nf*tr^2*z2)/(2*nc) + (49*as^2*tr^2*Log[2])/2 - 
       (19*as^2*tr^2*Log[2])/nc^2 - (81*as^2*tr^2*Log[3])/4 + 
       (27*as^2*tr^2*Log[3])/(2*nc^2) - (9*as^2*tr^2*PolyLog[2, 1/4])/4 - 
       (63*as^2*tr^2*PolyLog[2, 1/4])/(2*nc^2)}}+O[as]^3];

zetaInv2NormP =  Normal[ZfinInv2.{{1 - (41*as^2*tr^2)/16 - (9*as^2*Lmut*tr^2)/8 + 
       (41*as^2*tr^2)/(16*nc^2) + (9*as^2*Lmut*tr^2)/(8*nc^2) + 
       (as^2*tr^2*z2)/8 - (as^2*tr^2*z2)/(8*nc^2) + (9*as^2*tr^2*Log[2])/2 - 
       (9*as^2*tr^2*Log[2])/(2*nc^2) - (9*as^2*tr^2*Log[3])/4 + 
       (9*as^2*tr^2*Log[3])/(4*nc^2) - (15*as^2*tr^2*PolyLog[2, 1/4])/4 + 
       (15*as^2*tr^2*PolyLog[2, 1/4])/(4*nc^2), as/2 + (47*as^2*tr)/(8*nc) + 
       (9*as^2*Lmut*tr)/(4*nc) - (299*as^2*nc*tr)/288 - 
       (21*as^2*Lmut*nc*tr)/16 - (as^2*nf*tr)/72 - (as^2*tr*z2)/(4*nc) + 
       (as^2*nc*tr*z2)/16 - (9*as^2*tr*Log[2])/nc + (9*as^2*nc*tr*Log[2])/4 + 
       (9*as^2*tr*Log[3])/(2*nc) - (9*as^2*nc*tr*Log[3])/8 + 
       (15*as^2*tr*PolyLog[2, 1/4])/(2*nc) - (15*as^2*nc*tr*PolyLog[2, 1/4])/
        8}, {(as*tr^2)/2 - (as*tr^2)/(2*nc^2) - (47*as^2*tr^3)/(8*nc^3) - 
       (9*as^2*Lmut*tr^3)/(4*nc^3) + (2099*as^2*tr^3)/(288*nc) + 
       (45*as^2*Lmut*tr^3)/(16*nc) - (407*as^2*nc*tr^3)/288 - 
       (9*as^2*Lmut*nc*tr^3)/16 - (as^2*nf*tr^3)/72 + 
       (as^2*nf*tr^3)/(72*nc^2) + (as^2*tr^3*z2)/(4*nc^3) - 
       (5*as^2*tr^3*z2)/(16*nc) + (as^2*nc*tr^3*z2)/16 + 
       (9*as^2*tr^3*Log[2])/nc^3 - (45*as^2*tr^3*Log[2])/(4*nc) + 
       (9*as^2*nc*tr^3*Log[2])/4 - (9*as^2*tr^3*Log[3])/(2*nc^3) + 
       (45*as^2*tr^3*Log[3])/(8*nc) - (9*as^2*nc*tr^3*Log[3])/8 - 
       (15*as^2*tr^3*PolyLog[2, 1/4])/(2*nc^3) + 
       (75*as^2*tr^3*PolyLog[2, 1/4])/(8*nc) - 
       (15*as^2*nc*tr^3*PolyLog[2, 1/4])/8, 1 - (as*tr)/nc - (as*nc*tr)/4 - 
       (3*as*Lmut*nc*tr)/2 + (245*as^2*tr^2)/144 + (33*as^2*Lmut*tr^2)/8 - 
       (147*as^2*tr^2)/(16*nc^2) - (27*as^2*Lmut*tr^2)/(8*nc^2) - 
       (1717*as^2*nc^2*tr^2)/288 - (295*as^2*Lmut*nc^2*tr^2)/48 - 
       (as^2*Lmut^2*nc^2*tr^2)/4 + (as^2*nf*tr^2)/(36*nc) + 
       (119*as^2*nc*nf*tr^2)/144 + (5*as^2*Lmut*nc*nf*tr^2)/6 + 
       (as^2*Lmut^2*nc*nf*tr^2)/4 - (17*as^2*tr^2*z2)/8 + 
       (3*as^2*tr^2*z2)/(8*nc^2) + (3*as^2*nc^2*tr^2*z2)/16 + 
       (as^2*nc*nf*tr^2*z2)/4 + (as^2*tr^2*Log[2])/2 + 
       (27*as^2*tr^2*Log[2])/(2*nc^2) - 10*as^2*nc^2*tr^2*Log[2] - 
       (9*as^2*tr^2*Log[3])/4 - (27*as^2*tr^2*Log[3])/(4*nc^2) + 
       9*as^2*nc^2*tr^2*Log[3] - (33*as^2*tr^2*PolyLog[2, 1/4])/4 - 
       (45*as^2*tr^2*PolyLog[2, 1/4])/(4*nc^2) + 
       (15*as^2*nc^2*tr^2*PolyLog[2, 1/4])/4}}+O[as]^3];

zetaInvMixingNormA = 1 - (11*as*tr)/4 - (3*as*Lmut*tr)/2 + 
     (11*as*tr)/(4*nc) + (3*as*Lmut*tr)/(2*nc) + (917*as^2*tr^2)/60 + 
     (121*as^2*Lmut*tr^2)/12 + (5*as^2*Lmut^2*tr^2)/2 + 
     (27*as^2*tr^2)/(10*nc^3) + (1119*as^2*tr^2)/(100*nc^2) + 
     (123*as^2*Lmut*tr^2)/(16*nc^2) + (9*as^2*Lmut^2*tr^2)/(8*nc^2) - 
     (644*as^2*tr^2)/(25*nc) - (105*as^2*Lmut*tr^2)/(8*nc) - 
     (9*as^2*Lmut^2*tr^2)/(4*nc) - (1123*as^2*nc*tr^2)/300 - 
     (223*as^2*Lmut*nc*tr^2)/48 - (11*as^2*Lmut^2*nc*tr^2)/8 + 
     (33*as^2*nc^2*tr^2)/100 + (55*as^2*nf*tr^2)/48 + 
     (5*as^2*Lmut*nf*tr^2)/6 + (as^2*Lmut^2*nf*tr^2)/4 - 
     (55*as^2*nf*tr^2)/(48*nc) - (5*as^2*Lmut*nf*tr^2)/(6*nc) - 
     (as^2*Lmut^2*nf*tr^2)/(4*nc) - (as^2*tr^2*z2)/8 - 
     (3*as^2*tr^2*z2)/(16*nc^2) + (7*as^2*tr^2*z2)/(8*nc) - 
     (9*as^2*nc*tr^2*z2)/16 + (as^2*nf*tr^2*z2)/4 - 
     (as^2*nf*tr^2*z2)/(4*nc) + (49*as^2*tr^2*Log[2])/4 - 
     (19*as^2*tr^2*Log[2])/(2*nc^2) + (19*as^2*tr^2*Log[2])/(2*nc) - 
     (49*as^2*nc*tr^2*Log[2])/4 - (81*as^2*tr^2*Log[3])/8 + 
     (27*as^2*tr^2*Log[3])/(4*nc^2) - (27*as^2*tr^2*Log[3])/(4*nc) + 
     (81*as^2*nc*tr^2*Log[3])/8 - (45*as^2*tr^2*PolyLog[2, 1/4])/8 - 
     (45*as^2*tr^2*PolyLog[2, 1/4])/(4*nc^2) + (81*as^2*tr^2*PolyLog[2, 1/4])/
      (4*nc) - (27*as^2*nc*tr^2*PolyLog[2, 1/4])/8;

gamma1 = {{as^2*((-21*tr^2)/16 - (3*(12 - E11ep1)*tr^2)/8 + 
        (3*(12 - E12ep1)*tr^2)/8 + (21*tr^2)/(16*nc^2) + 
        (3*(12 - E11ep1)*tr^2)/(8*nc^2) - (3*(12 - E12ep1)*tr^2)/(8*nc^2)), 
      (3*as)/2 + as^2*((39*tr)/(8*nc) - (71*nc*tr)/48 + 
         (13*(12 - E12ep1)*nc*tr)/48 + (5*nf*tr)/12 - ((12 - E12ep1)*nf*tr)/
          12)}, {as*((3*tr^2)/2 - (3*tr^2)/(2*nc^2)) + 
       as^2*((-39*tr^3)/(8*nc^3) - (3*(12 - E11ep1)*tr^3)/(4*nc^3) + 
         (3*(12 - E12ep1)*tr^3)/(4*nc^3) + (377*tr^3)/(48*nc) + 
         (7*(12 - E11ep1)*tr^3)/(24*nc) - (15*(12 - E12ep1)*tr^3)/(16*nc) - 
         (143*nc*tr^3)/48 + (11*(12 - E11ep1)*nc*tr^3)/24 + 
         (3*(12 - E12ep1)*nc*tr^3)/16 + (5*nf*tr^3)/12 - 
         ((12 - E11ep1)*nf*tr^3)/12 - (5*nf*tr^3)/(12*nc^2) + 
         ((12 - E11ep1)*nf*tr^3)/(12*nc^2)), (-3*as*tr)/nc + 
       as^2*((151*tr^2)/48 + (3*(12 - E11ep1)*tr^2)/8 - 
         (31*(12 - E12ep1)*tr^2)/24 - (135*tr^2)/(16*nc^2) - 
         (3*(12 - E11ep1)*tr^2)/(8*nc^2) + (3*(12 - E12ep1)*tr^2)/(8*nc^2) - 
         (11*nc^2*tr^2)/12 + (11*(12 - E12ep1)*nc^2*tr^2)/48 - 
         (5*nf*tr^2)/(6*nc) + ((12 - E12ep1)*nf*tr^2)/(6*nc) + 
         (nc*nf*tr^2)/6 - ((12 - E12ep1)*nc*nf*tr^2)/24)}};

gamma2 = {{as*((3*tr)/(2*nc) - (3*nc*tr)/2) + 
       as^2*((133*tr^2)/24 - (21*tr^2)/(16*nc^2) - (203*nc^2*tr^2)/48 - 
         (5*nf*tr^2)/(12*nc) + (5*nc*nf*tr^2)/12), 
      as^2*((-9*tr)/(4*nc) - (53*nc*tr)/48 + (5*(4 - E14ep1)*nc*tr)/6 + 
        (nf*tr)/6 - ((4 - E14ep1)*nf*tr)/12)}, 
     {as^2*((9*tr^3)/(4*nc^3) - (127*tr^3)/(48*nc) - ((4 - E13ep1)*tr^3)/
         (12*nc) + (19*nc*tr^3)/48 + ((4 - E13ep1)*nc*tr^3)/12 + 
        (nf*tr^3)/6 - ((4 - E13ep1)*nf*tr^3)/12 - (nf*tr^3)/(6*nc^2) + 
        ((4 - E13ep1)*nf*tr^3)/(12*nc^2)), (3*as*tr)/(2*nc) + 
       as^2*((29*tr^2)/8 - (11*(4 - E14ep1)*tr^2)/12 + (51*tr^2)/(16*nc^2) + 
         (11*nc^2*tr^2)/12 + (11*(4 - E14ep1)*nc^2*tr^2)/48 - 
         (3*nf*tr^2)/(4*nc) + ((4 - E14ep1)*nf*tr^2)/(6*nc) - 
         (nc*nf*tr^2)/6 - ((4 - E14ep1)*nc*nf*tr^2)/24)}};

gammaMixing = as*((3*tr)/2 - (3*tr)/(2*nc)) + 
     as^2*((-11*tr^2)/12 - (57*tr^2)/(16*nc^2) + (39*tr^2)/(8*nc) - 
       (19*nc*tr^2)/48 + (nf*tr^2)/12 - (nf*tr^2)/(12*nc));


==> anc/Zeta.py <==
'''
  Zeta.py

  Ancillary file to the paper
  "Gradient Flow Renormalization of Bag Parameters"
  by M. Black, R.V. Harlander, J.T. Kohnen, F. Lange, A. Rago, A. Shindler, and O. Witzel
  https://arxiv.org/abs/2603.XXXXX.

  For details on the notation, see Appendix C of the paper.
  For Mathematica format, see Zeta.m.

  This file contains
  * chi2:
  * Scheme1:
  * Scheme2:
  * ZfinInv1:
  * ZfinInv2:
  * zetaInv1:
  * zetaInv2:
  * zetaInvMixing:
  * zetaInv1NormA:
  * zetaInv2NormP:
  * zetaInvMixingNormA:
  * gamma1:
  * gamma2:
  * gammaMixing:

  appearing symbols:
  * a_s = alpha_s/Pi:
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * ge = EulerGamma
  * z2 = Pi^2/6
  * QCD color factors:
    - NC = 3
    - TR = 1/2
  * nf = number of flavors
  * Xzetachi: marker to switch between the MSbar (=0) and the ringed scheme (=1)
    for the flowed quarks
  * chi2(nf): the non-logarithmic terms of \mathring{Z}_\chi
  * scheme dependence of the evanescent operators:
    - Eijepk: epsilon^k-Term of the i loop evanescent operator related
               to the physical operator j (see Eq. (B2) and Eq. (B4) in the paper).
'''

import numpy as np
from mpmath import polylog

def fpolylog(s, z):
    """
        Return polylog Li_s(z) as a numpy float (mpmath types are not accelerated)
    """
    return np.float64(polylog(s,z))

ge = np.euler_gamma
TR = 1/2
NC = 3
z2 = np.pi**2 / 6

chiA = -23.7947; chiF = 30.3914
chiR = -131/18 + 46*z2/3 + 944*np.log(2)/9 + 160*np.log(2)**2/3 - 172*np.log(3)/3 + 104*np.log(2)*np.log(3)/3 - 178*np.log(3)**2/3 + 8*fpolylog(2,1/9)/3 - 400*fpolylog(2,1/3)/3 + 112*fpolylog(2,3/4)/3

def chi2(nf):
    return 4*chiA + 16/9*chiF + 2/3*nf*chiR

Scheme1=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
Scheme2=[8,0,8,0,8,0,8,0,0,0,0,0,0,0,0,0]

def ZfinInv1(alpha_s, nf, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    ZfinInv1_11=1
    ZfinInv1_12=0
    ZfinInv1_21=0
    ZfinInv1_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in ZfinInv1.")
        exit()
    if Oa>=1:
        ZfinInv1_11 +=0
        ZfinInv1_12 +=-0.25*(a_s*E12ep1)
        ZfinInv1_21 +=a_s*(-0.25*(E11ep1*TR**2) + (E11ep1*TR**2)/(4.*NC**2))
        ZfinInv1_22 +=a_s*((E12ep1*TR)/(2.*NC) - (E12ep1*NC*TR)/8.)
    if Oa>=2:
        ZfinInv1_11 +=a_s**2*((51*E11ep1*TR**2)/64. - (5*E11ep2*TR**2)/8. + (E11ep1*E12ep1*TR**2)/16. + (3*E12ep2*TR**2)/8. - (7*E21ep1*TR**2)/256. + (E21ep2*TR**2)/32. - (51*E11ep1*TR**2)/(64.*NC**2) + (5*E11ep2*TR**2)/(8.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) + (7*E21ep1*TR**2)/(256.*NC**2) - (E21ep2*TR**2)/(32.*NC**2))
        ZfinInv1_12 +=a_s**2*((-65*E12ep1*TR)/(32.*NC) - (E12ep1**2*TR)/(8.*NC) + (E12ep2*TR)/(2.*NC) + (7*E22ep1*TR)/(128.*NC) - (E22ep2*TR)/(16.*NC) + (119*E12ep1*NC*TR)/576. + (E12ep1**2*NC*TR)/32. + (E12ep2*NC*TR)/96. - (7*E22ep1*NC*TR)/512. + (E22ep2*NC*TR)/64. + (E12ep1*nf*TR)/144. - (E12ep2*nf*TR)/24.)
        ZfinInv1_21 +=a_s**2*((65*E11ep1*TR**3)/(32.*NC**3) - (5*E11ep2*TR**3)/(4.*NC**3) + (E11ep1*E12ep1*TR**3)/(8.*NC**3) + (3*E12ep2*TR**3)/(4.*NC**3) - (7*E21ep1*TR**3)/(128.*NC**3) + (E21ep2*TR**3)/(16.*NC**3) - (1469*E11ep1*TR**3)/(576.*NC) + (119*E11ep2*TR**3)/(96.*NC) - (5*E11ep1*E12ep1*TR**3)/(32.*NC) - (15*E12ep2*TR**3)/(16.*NC) + (35*E21ep1*TR**3)/(512.*NC) - (5*E21ep2*TR**3)/(64.*NC) + (299*E11ep1*NC*TR**3)/576. + (E11ep2*NC*TR**3)/96. + (E11ep1*E12ep1*NC*TR**3)/32. + (3*E12ep2*NC*TR**3)/16. - (7*E21ep1*NC*TR**3)/512. + (E21ep2*NC*TR**3)/64. + (E11ep1*nf*TR**3)/144. - (E11ep2*nf*TR**3)/24. - (E11ep1*nf*TR**3)/(144.*NC**2) + (E11ep2*nf*TR**3)/(24.*NC**2))
        ZfinInv1_22 +=a_s**2*((3*E11ep2*TR**2)/8. - (211*E12ep1*TR**2)/576. + (E11ep1*E12ep1*TR**2)/16. - (E12ep1**2*TR**2)/8. - (7*E12ep2*TR**2)/12. + (7*E22ep1*TR**2)/256. - (E22ep2*TR**2)/32. - (3*E11ep2*TR**2)/(8.*NC**2) + (209*E12ep1*TR**2)/(64.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) + (E12ep1**2*TR**2)/(4.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) - (21*E22ep1*TR**2)/(256.*NC**2) + (3*E22ep2*TR**2)/(32.*NC**2) - (35*E12ep1*NC**2*TR**2)/576. + (E12ep1**2*NC**2*TR**2)/64. + (5*E12ep2*NC**2*TR**2)/96. - (E22ep1*NC**2*TR**2)/512. + (E22ep2*NC**2*TR**2)/128. - (E12ep1*nf*TR**2)/(72.*NC) + (E12ep2*nf*TR**2)/(12.*NC) + (E12ep1*NC*nf*TR**2)/288. - (E12ep2*NC*nf*TR**2)/48.)
    return np.array([[ZfinInv1_11,ZfinInv1_12],[ZfinInv1_21,ZfinInv1_22]])

def ZfinInv2(alpha_s, nf, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    ZfinInv2_11=1
    ZfinInv2_12=0
    ZfinInv2_21=0
    ZfinInv2_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in ZfinInv2.")
        exit()
    if Oa>=1:
        ZfinInv2_11 +=0
        ZfinInv2_12 +=-0.25*(a_s*E14ep1)
        ZfinInv2_21 +=a_s*(-0.25*(E13ep1*TR**2) + (E13ep1*TR**2)/(4.*NC**2))
        ZfinInv2_22 +=a_s*((E14ep1*TR)/(2.*NC) - (E14ep1*NC*TR)/8.)
    if Oa>=2:
        ZfinInv2_11 +=a_s**2*((11*E13ep1*TR**2)/16. - (E13ep2*TR**2)/2. + (E13ep1*E14ep1*TR**2)/16. - (7*E23ep1*TR**2)/256. + (E23ep2*TR**2)/32. - (11*E13ep1*TR**2)/(16.*NC**2) + (E13ep2*TR**2)/(2.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (7*E23ep1*TR**2)/(256.*NC**2) - (E23ep2*TR**2)/(32.*NC**2))
        ZfinInv2_12 +=a_s**2*((-7*E14ep1*TR)/(4.*NC) - (E14ep1**2*TR)/(8.*NC) + (5*E14ep2*TR)/(4.*NC) + (7*E24ep1*TR)/(128.*NC) - (E24ep2*TR)/(16.*NC) + (7*E14ep1*NC*TR)/72. + (E14ep1**2*NC*TR)/32. + (7*E14ep2*NC*TR)/24. - (7*E24ep1*NC*TR)/512. + (E24ep2*NC*TR)/64. + (E14ep1*nf*TR)/144. - (E14ep2*nf*TR)/24.)
        ZfinInv2_21 +=a_s**2*((7*E13ep1*TR**3)/(4.*NC**3) - (5*E13ep2*TR**3)/(4.*NC**3) + (E13ep1*E14ep1*TR**3)/(8.*NC**3) - (7*E23ep1*TR**3)/(128.*NC**3) + (E23ep2*TR**3)/(16.*NC**3) - (311*E13ep1*TR**3)/(144.*NC) + (41*E13ep2*TR**3)/(24.*NC) - (5*E13ep1*E14ep1*TR**3)/(32.*NC) + (35*E23ep1*TR**3)/(512.*NC) - (5*E23ep2*TR**3)/(64.*NC) + (59*E13ep1*NC*TR**3)/144. - (11*E13ep2*NC*TR**3)/24. + (E13ep1*E14ep1*NC*TR**3)/32. - (7*E23ep1*NC*TR**3)/512. + (E23ep2*NC*TR**3)/64. + (E13ep1*nf*TR**3)/144. - (E13ep2*nf*TR**3)/24. - (E13ep1*nf*TR**3)/(144.*NC**2) + (E13ep2*nf*TR**3)/(24.*NC**2))
        ZfinInv2_22 +=a_s**2*((-37*E14ep1*TR**2)/144. + (E13ep1*E14ep1*TR**2)/16. - (E14ep1**2*TR**2)/8. - (E14ep2*TR**2)/12. + (7*E24ep1*TR**2)/256. - (E24ep2*TR**2)/32. + (45*E14ep1*TR**2)/(16.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (E14ep1**2*TR**2)/(4.*NC**2) - (2*E14ep2*TR**2)/NC**2 - (21*E24ep1*TR**2)/(256.*NC**2) + (3*E24ep2*TR**2)/(32.*NC**2) - (35*E14ep1*NC**2*TR**2)/576. + (E14ep1**2*NC**2*TR**2)/64. + (5*E14ep2*NC**2*TR**2)/96. - (E24ep1*NC**2*TR**2)/512. + (E24ep2*NC**2*TR**2)/128. - (E14ep1*nf*TR**2)/(72.*NC) + (E14ep2*nf*TR**2)/(12.*NC) + (E14ep1*NC*nf*TR**2)/288. - (E14ep2*NC*nf*TR**2)/48.)
    return np.array([[ZfinInv2_11,ZfinInv2_12],[ZfinInv2_21,ZfinInv2_22]])

def zetaInv1(alpha_s, nf, mu, t, Oa=2, Xzetachi=1, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    zetaInv1_11=1
    zetaInv1_12=0
    zetaInv1_21=0
    zetaInv1_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInv1.")
        exit()
    if Oa>=1:
        zetaInv1_11 +=a_s*(TR/(4.*NC) - (3*Lmut*TR)/(2.*NC) - (NC*TR)/4. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.)
        zetaInv1_12 +=a_s*(-0.75 - E12ep1/4. - (3*Lmut)/2.)
        zetaInv1_21 +=a_s*((-3*TR**2)/4. - (E11ep1*TR**2)/4. - (3*Lmut*TR**2)/2. + (3*TR**2)/(4.*NC**2) + (E11ep1*TR**2)/(4.*NC**2) + (3*Lmut*TR**2)/(2.*NC**2))
        zetaInv1_22 +=a_s*((7*TR)/(4.*NC) + (E12ep1*TR)/(2.*NC) + (3*Lmut*TR)/(2.*NC) + (3*NC*TR)/4. - (E12ep1*NC*TR)/8. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.)
    if Oa>=2:
        zetaInv1_11 +=a_s**2*((-1051*TR**2)/96. + (51*E11ep1*TR**2)/64. - (5*E11ep2*TR**2)/8. + (3*E12ep1*TR**2)/16. + (E11ep1*E12ep1*TR**2)/16. + (3*E12ep2*TR**2)/8. - (7*E21ep1*TR**2)/256. + (E21ep2*TR**2)/32. - (253*Lmut*TR**2)/48. + (3*E12ep1*Lmut*TR**2)/8. - (5*Lmut**2*TR**2)/2. + (37*TR**2)/(16.*NC**2) - (51*E11ep1*TR**2)/(64.*NC**2) + (5*E11ep2*TR**2)/(8.*NC**2) - (3*E12ep1*TR**2)/(16.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) + (7*E21ep1*TR**2)/(256.*NC**2) - (E21ep2*TR**2)/(32.*NC**2) - (3*Lmut*TR**2)/NC**2 - (3*E12ep1*Lmut*TR**2)/(8.*NC**2) + (829*NC**2*TR**2)/96. + (397*Lmut*NC**2*TR**2)/48. + (5*Lmut**2*NC**2*TR**2)/2. + (35*nf*TR**2)/(48.*NC) + (5*Lmut*nf*TR**2)/(6.*NC) + (Lmut**2*nf*TR**2)/(4.*NC) - (35*NC*nf*TR**2)/48. - (5*Lmut*NC*nf*TR**2)/6. - (Lmut**2*NC*nf*TR**2)/4. - (chi2(nf)*Xzetachi)/8. + (49*Lmut*TR**2*Xzetachi)/6. + 7*Lmut**2*TR**2*Xzetachi + (9*Lmut*TR**2*Xzetachi)/(16.*NC**2) - (45*Lmut**2*TR**2*Xzetachi)/(16.*NC**2) - (419*Lmut*NC**2*TR**2*Xzetachi)/48. - (67*Lmut**2*NC**2*TR**2*Xzetachi)/16. - (11*Lmut*nf*TR**2*Xzetachi)/(12.*NC) - (Lmut**2*nf*TR**2*Xzetachi)/(4.*NC) + (11*Lmut*NC*nf*TR**2*Xzetachi)/12. + (Lmut**2*NC*nf*TR**2*Xzetachi)/4. - (27*Lmut**2*TR**2*Xzetachi**2)/8. + (27*Lmut**2*TR**2*Xzetachi**2)/(16.*NC**2) + (27*Lmut**2*NC**2*TR**2*Xzetachi**2)/16. - (31*TR**2*z2)/16. + (TR**2*z2)/NC**2 + (15*NC**2*TR**2*z2)/16. + (nf*TR**2*z2)/(4.*NC) - (NC*nf*TR**2*z2)/4. - 11*TR**2*np.log(2) + 4*Lmut*TR**2*np.log(2) - (TR**2*np.log(2))/NC**2 - (Lmut*TR**2*np.log(2))/NC**2 + 12*NC**2*TR**2*np.log(2) - 3*Lmut*NC**2*TR**2*np.log(2) + TR**2*Xzetachi*np.log(2) - (50*Lmut*TR**2*Xzetachi*np.log(2))/3. - (TR**2*Xzetachi*np.log(2))/(2.*NC**2) + (11*Lmut*TR**2*Xzetachi*np.log(2))/(2.*NC**2) - (NC**2*TR**2*Xzetachi*np.log(2))/2. + (67*Lmut*NC**2*TR**2*Xzetachi*np.log(2))/6. + (2*Lmut*nf*TR**2*Xzetachi*np.log(2))/(3.*NC) - (2*Lmut*NC*nf*TR**2*Xzetachi*np.log(2))/3. + 9*Lmut*TR**2*Xzetachi**2*np.log(2) - (9*Lmut*TR**2*Xzetachi**2*np.log(2))/(2.*NC**2) - (9*Lmut*NC**2*TR**2*Xzetachi**2*np.log(2))/2. + 2*TR**2*np.log(2)**2 - (TR**2*np.log(2)**2)/(2.*NC**2) - (3*NC**2*TR**2*np.log(2)**2)/2. - 6*TR**2*Xzetachi**2*np.log(2)**2 + (3*TR**2*Xzetachi**2*np.log(2)**2)/NC**2 + 3*NC**2*TR**2*Xzetachi**2*np.log(2)**2 + (27*TR**2*np.log(3))/2. - (27*NC**2*TR**2*np.log(3))/2. + (3*TR**2*Xzetachi*np.log(3))/4. - (19*Lmut*TR**2*Xzetachi*np.log(3))/2. - (3*TR**2*Xzetachi*np.log(3))/(8.*NC**2) + (27*Lmut*TR**2*Xzetachi*np.log(3))/(8.*NC**2) - (3*NC**2*TR**2*Xzetachi*np.log(3))/8. + (49*Lmut*NC**2*TR**2*Xzetachi*np.log(3))/8. + (Lmut*nf*TR**2*Xzetachi*np.log(3))/(2.*NC) - (Lmut*NC*nf*TR**2*Xzetachi*np.log(3))/2. + (27*Lmut*TR**2*Xzetachi**2*np.log(3))/4. - (27*Lmut*TR**2*Xzetachi**2*np.log(3))/(8.*NC**2) - (27*Lmut*NC**2*TR**2*Xzetachi**2*np.log(3))/8. - 9*TR**2*Xzetachi**2*np.log(2)*np.log(3) + (9*TR**2*Xzetachi**2*np.log(2)*np.log(3))/(2.*NC**2) + (9*NC**2*TR**2*Xzetachi**2*np.log(2)*np.log(3))/2. - (27*TR**2*Xzetachi**2*np.log(3)**2)/8. + (27*TR**2*Xzetachi**2*np.log(3)**2)/(16.*NC**2) + (27*NC**2*TR**2*Xzetachi**2*np.log(3)**2)/16. + (9*TR**2*fpolylog(2,1/4))/4. + (6*TR**2*fpolylog(2,1/4))/NC**2 - (33*NC**2*TR**2*fpolylog(2,1/4))/4.)
        zetaInv1_12 +=a_s**2*((29*TR)/(16.*NC) - (79*E12ep1*TR)/(32.*NC) - (E12ep1**2*TR)/(8.*NC) + (E12ep2*TR)/(2.*NC) + (7*E22ep1*TR)/(128.*NC) - (E22ep2*TR)/(16.*NC) - (51*Lmut*TR)/(8.*NC) - (3*E12ep1*Lmut*TR)/(8.*NC) - (631*NC*TR)/144. + (11*E12ep1*NC*TR)/576. + (E12ep1**2*NC*TR)/32. + (E12ep2*NC*TR)/96. - (7*E22ep1*NC*TR)/512. + (E22ep2*NC*TR)/64. - (259*Lmut*NC*TR)/48. - (3*E12ep1*Lmut*NC*TR)/8. - (29*Lmut**2*NC*TR)/8. + (133*nf*TR)/144. + (E12ep1*nf*TR)/144. - (E12ep2*nf*TR)/24. + (5*Lmut*nf*TR)/6. + (Lmut**2*nf*TR)/4. - (9*Lmut*TR*Xzetachi)/(8.*NC) - (3*E12ep1*Lmut*TR*Xzetachi)/(8.*NC) - (9*Lmut**2*TR*Xzetachi)/(4.*NC) + (9*Lmut*NC*TR*Xzetachi)/8. + (3*E12ep1*Lmut*NC*TR*Xzetachi)/8. + (9*Lmut**2*NC*TR*Xzetachi)/4. + (7*TR*z2)/(8.*NC) - (9*NC*TR*z2)/16. + (nf*TR*z2)/4. + (19*TR*np.log(2))/(2.*NC) - (49*NC*TR*np.log(2))/4. + (3*TR*Xzetachi*np.log(2))/(2.*NC) + (E12ep1*TR*Xzetachi*np.log(2))/(2.*NC) + (3*Lmut*TR*Xzetachi*np.log(2))/NC - (3*NC*TR*Xzetachi*np.log(2))/2. - (E12ep1*NC*TR*Xzetachi*np.log(2))/2. - 3*Lmut*NC*TR*Xzetachi*np.log(2) - (27*TR*np.log(3))/(4.*NC) + (81*NC*TR*np.log(3))/8. + (9*TR*Xzetachi*np.log(3))/(8.*NC) + (3*E12ep1*TR*Xzetachi*np.log(3))/(8.*NC) + (9*Lmut*TR*Xzetachi*np.log(3))/(4.*NC) - (9*NC*TR*Xzetachi*np.log(3))/8. - (3*E12ep1*NC*TR*Xzetachi*np.log(3))/8. - (9*Lmut*NC*TR*Xzetachi*np.log(3))/4. + (81*TR*fpolylog(2,1/4))/(4.*NC) - (27*NC*TR*fpolylog(2,1/4))/8.)
        zetaInv1_21 +=a_s**2*((-29*TR**3)/(16.*NC**3) + (65*E11ep1*TR**3)/(32.*NC**3) - (5*E11ep2*TR**3)/(4.*NC**3) + (E11ep1*E12ep1*TR**3)/(8.*NC**3) + (3*E12ep2*TR**3)/(4.*NC**3) - (7*E21ep1*TR**3)/(128.*NC**3) + (E21ep2*TR**3)/(16.*NC**3) + (51*Lmut*TR**3)/(8.*NC**3) + (439*TR**3)/(36.*NC) - (1469*E11ep1*TR**3)/(576.*NC) + (119*E11ep2*TR**3)/(96.*NC) - (5*E11ep1*E12ep1*TR**3)/(32.*NC) - (15*E12ep2*TR**3)/(16.*NC) + (35*E21ep1*TR**3)/(512.*NC) - (5*E21ep2*TR**3)/(64.*NC) + (25*Lmut*TR**3)/(48.*NC) + (29*Lmut**2*TR**3)/(8.*NC) - (1495*NC*TR**3)/144. + (299*E11ep1*NC*TR**3)/576. + (E11ep2*NC*TR**3)/96. + (E11ep1*E12ep1*NC*TR**3)/32. + (3*E12ep2*NC*TR**3)/16. - (7*E21ep1*NC*TR**3)/512. + (E21ep2*NC*TR**3)/64. - (331*Lmut*NC*TR**3)/48. - (29*Lmut**2*NC*TR**3)/8. + (133*nf*TR**3)/144. + (E11ep1*nf*TR**3)/144. - (E11ep2*nf*TR**3)/24. + (5*Lmut*nf*TR**3)/6. + (Lmut**2*nf*TR**3)/4. - (133*nf*TR**3)/(144.*NC**2) - (E11ep1*nf*TR**3)/(144.*NC**2) + (E11ep2*nf*TR**3)/(24.*NC**2) - (5*Lmut*nf*TR**3)/(6.*NC**2) - (Lmut**2*nf*TR**3)/(4.*NC**2) + ((E12ep1*TR)/(2.*NC) - (E12ep1*NC*TR)/8.)*((-3*TR**2)/4. - (3*Lmut*TR**2)/2. + (3*TR**2)/(4.*NC**2) + (3*Lmut*TR**2)/(2.*NC**2)) + (9*Lmut*TR**3*Xzetachi)/(8.*NC**3) + (9*Lmut**2*TR**3*Xzetachi)/(4.*NC**3) - (9*Lmut*TR**3*Xzetachi)/(4.*NC) - (9*Lmut**2*TR**3*Xzetachi)/(2.*NC) + (9*Lmut*NC*TR**3*Xzetachi)/8. + (9*Lmut**2*NC*TR**3*Xzetachi)/4. - (7*TR**3*z2)/(8.*NC**3) + (23*TR**3*z2)/(16.*NC) - (9*NC*TR**3*z2)/16. + (nf*TR**3*z2)/4. - (nf*TR**3*z2)/(4.*NC**2) - (19*TR**3*np.log(2))/(2.*NC**3) + (87*TR**3*np.log(2))/(4.*NC) - (49*NC*TR**3*np.log(2))/4. - (3*TR**3*Xzetachi*np.log(2))/(2.*NC**3) - (3*Lmut*TR**3*Xzetachi*np.log(2))/NC**3 + (3*TR**3*Xzetachi*np.log(2))/NC + (6*Lmut*TR**3*Xzetachi*np.log(2))/NC - (3*NC*TR**3*Xzetachi*np.log(2))/2. - 3*Lmut*NC*TR**3*Xzetachi*np.log(2) + (27*TR**3*np.log(3))/(4.*NC**3) - (135*TR**3*np.log(3))/(8.*NC) + (81*NC*TR**3*np.log(3))/8. - (9*TR**3*Xzetachi*np.log(3))/(8.*NC**3) - (9*Lmut*TR**3*Xzetachi*np.log(3))/(4.*NC**3) + (9*TR**3*Xzetachi*np.log(3))/(4.*NC) + (9*Lmut*TR**3*Xzetachi*np.log(3))/(2.*NC) - (9*NC*TR**3*Xzetachi*np.log(3))/8. - (9*Lmut*NC*TR**3*Xzetachi*np.log(3))/4. + (-0.25*(E11ep1*TR**2) + (E11ep1*TR**2)/(4.*NC**2))*(TR/(4.*NC) - (3*Lmut*TR)/(2.*NC) - (NC*TR)/4. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.) - (81*TR**3*fpolylog(2,1/4))/(4.*NC**3) + (189*TR**3*fpolylog(2,1/4))/(8.*NC) - (27*NC*TR**3*fpolylog(2,1/4))/8.)
        zetaInv1_22 +=a_s**2*((3595*TR**2)/288. + (3*E11ep2*TR**2)/8. - (211*E12ep1*TR**2)/576. + (E11ep1*E12ep1*TR**2)/16. - (E12ep1**2*TR**2)/8. - (7*E12ep2*TR**2)/12. + (7*E22ep1*TR**2)/256. - (E22ep2*TR**2)/32. - (2729*Lmut*TR**2)/144. + (43*Lmut**2*TR**2)/12. + (317*TR**2)/(12.*NC**2) - (3*E11ep2*TR**2)/(8.*NC**2) + (209*E12ep1*TR**2)/(64.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) + (E12ep1**2*TR**2)/(4.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) - (21*E22ep1*TR**2)/(256.*NC**2) + (3*E22ep2*TR**2)/(32.*NC**2) + (231*Lmut*TR**2)/(4.*NC**2) - (24*Lmut**2*TR**2)/NC**2 + (87*NC**2*TR**2)/2. - (35*E12ep1*NC**2*TR**2)/576. + (E12ep1**2*NC**2*TR**2)/64. + (5*E12ep2*NC**2*TR**2)/96. - (E22ep1*NC**2*TR**2)/512. + (E22ep2*NC**2*TR**2)/128. + (3521*Lmut*NC**2*TR**2)/48. - (21*Lmut**2*NC**2*TR**2)/2. - (349*TR**2)/(16.*(-1 + NC**2)) - (2663*Lmut*TR**2)/(36.*(-1 + NC**2)) + (137*Lmut**2*TR**2)/(6.*(-1 + NC**2)) + (1331*TR**2)/(48.*NC**2*(-1 + NC**2)) + (48*Lmut*TR**2)/(NC**2*(-1 + NC**2)) - (24*Lmut**2*TR**2)/(NC**2*(-1 + NC**2)) + (7957*NC**2*TR**2)/(288.*(-1 + NC**2)) + (806*Lmut*NC**2*TR**2)/(9.*(-1 + NC**2)) - (71*Lmut**2*NC**2*TR**2)/(6.*(-1 + NC**2)) - (9661*NC**4*TR**2)/(288.*(-1 + NC**2)) - (763*Lmut*NC**4*TR**2)/(12.*(-1 + NC**2)) + (13*Lmut**2*NC**4*TR**2)/(-1 + NC**2) - (593*nf*TR**2)/(144.*NC) - (E12ep1*nf*TR**2)/(72.*NC) + (E12ep2*nf*TR**2)/(12.*NC) - (35*Lmut*nf*TR**2)/(18.*NC) - (7*Lmut**2*nf*TR**2)/(12.*NC) - (73*NC*nf*TR**2)/16. + (E12ep1*NC*nf*TR**2)/288. - (E12ep2*NC*nf*TR**2)/48. - (15*Lmut*NC*nf*TR**2)/2. - (9*Lmut**2*NC*nf*TR**2)/4. - (3*nf*TR**2)/(NC*(-1 + NC**2)) - (10*Lmut*nf*TR**2)/(9.*NC*(-1 + NC**2)) - (Lmut**2*nf*TR**2)/(3.*NC*(-1 + NC**2)) - (13*NC*nf*TR**2)/(18.*(-1 + NC**2)) - (50*Lmut*NC*nf*TR**2)/(9.*(-1 + NC**2)) - (5*Lmut**2*NC*nf*TR**2)/(3.*(-1 + NC**2)) + (67*NC**3*nf*TR**2)/(18.*(-1 + NC**2)) + (20*Lmut*NC**3*nf*TR**2)/(3.*(-1 + NC**2)) + (2*Lmut**2*NC**3*nf*TR**2)/(-1 + NC**2) + (-0.75 - (3*Lmut)/2.)*(-0.25*(E11ep1*TR**2) + (E11ep1*TR**2)/(4.*NC**2)) - (chi2(nf)*Xzetachi)/8. + (89*Lmut*TR**2*Xzetachi)/12. + (5*Lmut**2*TR**2*Xzetachi)/2. + (45*Lmut*TR**2*Xzetachi)/(16.*NC**2) + (27*Lmut**2*TR**2*Xzetachi)/(16.*NC**2) - (491*Lmut*NC**2*TR**2*Xzetachi)/48. - (67*Lmut**2*NC**2*TR**2*Xzetachi)/16. - (11*Lmut*nf*TR**2*Xzetachi)/(12.*NC) - (Lmut**2*nf*TR**2*Xzetachi)/(4.*NC) + (11*Lmut*NC*nf*TR**2*Xzetachi)/12. + (Lmut**2*NC*nf*TR**2*Xzetachi)/4. - (27*Lmut**2*TR**2*Xzetachi**2)/8. + (27*Lmut**2*TR**2*Xzetachi**2)/(16.*NC**2) + (27*Lmut**2*NC**2*TR**2*Xzetachi**2)/16. - (73*TR**2*z2)/16. - (101*TR**2*z2)/(12.*NC**2) + (111*NC**2*TR**2*z2)/16. + (47*TR**2*z2)/(12.*(-1 + NC**2)) - (23*TR**2*z2)/(3.*NC**2*(-1 + NC**2)) + (39*NC**2*TR**2*z2)/(4.*(-1 + NC**2)) - (6*NC**4*TR**2*z2)/(-1 + NC**2) - (7*nf*TR**2*z2)/(12.*NC) - (9*NC*nf*TR**2*z2)/4. - (nf*TR**2*z2)/(3.*NC*(-1 + NC**2)) - (5*NC*nf*TR**2*z2)/(3.*(-1 + NC**2)) + (2*NC**3*nf*TR**2*z2)/(-1 + NC**2) + (137*TR**2*np.log(2))/6. + (92*Lmut*TR**2*np.log(2))/3. - (99*TR**2*np.log(2))/NC**2 - (23*Lmut*TR**2*np.log(2))/(3.*NC**2) + (349*NC**2*TR**2*np.log(2))/3. - 23*Lmut*NC**2*TR**2*np.log(2) + (265*TR**2*np.log(2))/(3.*(-1 + NC**2)) + (100*Lmut*TR**2*np.log(2))/(3.*(-1 + NC**2)) - (79*TR**2*np.log(2))/(NC**2*(-1 + NC**2)) - (20*Lmut*TR**2*np.log(2))/(3.*NC**2*(-1 + NC**2)) + (95*NC**2*TR**2*np.log(2))/(-1 + NC**2) - (140*Lmut*NC**2*TR**2*np.log(2))/(3.*(-1 + NC**2)) - (313*NC**4*TR**2*np.log(2))/(3.*(-1 + NC**2)) + (20*Lmut*NC**4*TR**2*np.log(2))/(-1 + NC**2) + 2*TR**2*Xzetachi*np.log(2) - (32*Lmut*TR**2*Xzetachi*np.log(2))/3. - (7*TR**2*Xzetachi*np.log(2))/(2.*NC**2) - (Lmut*TR**2*Xzetachi*np.log(2))/(2.*NC**2) + (3*NC**2*TR**2*Xzetachi*np.log(2))/2. + (67*Lmut*NC**2*TR**2*Xzetachi*np.log(2))/6. + (2*Lmut*nf*TR**2*Xzetachi*np.log(2))/(3.*NC) - (2*Lmut*NC*nf*TR**2*Xzetachi*np.log(2))/3. + 9*Lmut*TR**2*Xzetachi**2*np.log(2) - (9*Lmut*TR**2*Xzetachi**2*np.log(2))/(2.*NC**2) - (9*Lmut*NC**2*TR**2*Xzetachi**2*np.log(2))/2. + (46*TR**2*np.log(2)**2)/3. - (23*TR**2*np.log(2)**2)/(6.*NC**2) - (23*NC**2*TR**2*np.log(2)**2)/2. + (50*TR**2*np.log(2)**2)/(3.*(-1 + NC**2)) - (10*TR**2*np.log(2)**2)/(3.*NC**2*(-1 + NC**2)) - (70*NC**2*TR**2*np.log(2)**2)/(3.*(-1 + NC**2)) + (10*NC**4*TR**2*np.log(2)**2)/(-1 + NC**2) - 6*TR**2*Xzetachi**2*np.log(2)**2 + (3*TR**2*Xzetachi**2*np.log(2)**2)/NC**2 + 3*NC**2*TR**2*Xzetachi**2*np.log(2)**2 + (21*TR**2*np.log(3))/4. + (135*TR**2*np.log(3))/(2.*NC**2) - (231*NC**2*TR**2*np.log(3))/2. - (42*TR**2*np.log(3))/(-1 + NC**2) + (54*TR**2*np.log(3))/(NC**2*(-1 + NC**2)) - (114*NC**2*TR**2*np.log(3))/(-1 + NC**2) + (102*NC**4*TR**2*np.log(3))/(-1 + NC**2) + (3*TR**2*Xzetachi*np.log(3))/2. - 5*Lmut*TR**2*Xzetachi*np.log(3) - (21*TR**2*Xzetachi*np.log(3))/(8.*NC**2) - (9*Lmut*TR**2*Xzetachi*np.log(3))/(8.*NC**2) + (9*NC**2*TR**2*Xzetachi*np.log(3))/8. + (49*Lmut*NC**2*TR**2*Xzetachi*np.log(3))/8. + (Lmut*nf*TR**2*Xzetachi*np.log(3))/(2.*NC) - (Lmut*NC*nf*TR**2*Xzetachi*np.log(3))/2. + (27*Lmut*TR**2*Xzetachi**2*np.log(3))/4. - (27*Lmut*TR**2*Xzetachi**2*np.log(3))/(8.*NC**2) - (27*Lmut*NC**2*TR**2*Xzetachi**2*np.log(3))/8. - 9*TR**2*Xzetachi**2*np.log(2)*np.log(3) + (9*TR**2*Xzetachi**2*np.log(2)*np.log(3))/(2.*NC**2) + (9*NC**2*TR**2*Xzetachi**2*np.log(2)*np.log(3))/2. - (27*TR**2*Xzetachi**2*np.log(3)**2)/8. + (27*TR**2*Xzetachi**2*np.log(3)**2)/(16.*NC**2) + (27*NC**2*TR**2*Xzetachi**2*np.log(3)**2)/16. + ((E12ep1*TR)/(2.*NC) - (E12ep1*NC*TR)/8.)*((7*TR)/(4.*NC) + (3*Lmut*TR)/(2.*NC) + (3*NC*TR)/4. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.) + 86*TR**2*fpolylog(2,1/4) - (505*TR**2*fpolylog(2,1/4))/(2.*NC**2) - (273*NC**2*TR**2*fpolylog(2,1/4))/4. + (295*TR**2*fpolylog(2,1/4))/(-1 + NC**2) - (218*TR**2*fpolylog(2,1/4))/(NC**2*(-1 + NC**2)) - (137*NC**2*TR**2*fpolylog(2,1/4))/(-1 + NC**2) + (60*NC**4*TR**2*fpolylog(2,1/4))/(-1 + NC**2))
    return np.array([[zetaInv1_11,zetaInv1_12],[zetaInv1_21,zetaInv1_22]])

def zetaInv2(alpha_s, nf, mu, t, Oa=2, Xzetachi=1, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    zetaInv2_11=1
    zetaInv2_12=0
    zetaInv2_21=0
    zetaInv2_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInv2.")
        exit()
    if Oa>=1:
        zetaInv2_11 +=a_s*(-(TR/NC) - (3*Lmut*TR)/NC + NC*TR + 3*Lmut*NC*TR + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.)
        zetaInv2_12 +=a_s*(0.5 - E14ep1/4.)
        zetaInv2_21 +=a_s*(TR**2/2. - (E13ep1*TR**2)/4. - TR**2/(2.*NC**2) + (E13ep1*TR**2)/(4.*NC**2))
        zetaInv2_22 +=a_s*((-2*TR)/NC + (E14ep1*TR)/(2.*NC) - (3*Lmut*TR)/NC + (3*NC*TR)/4. - (E14ep1*NC*TR)/8. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.)
    if Oa>=2:
        zetaInv2_11 +=a_s**2*((-887*TR**2)/48. + (11*E13ep1*TR**2)/16. - (E13ep2*TR**2)/2. - (E14ep1*TR**2)/8. + (E13ep1*E14ep1*TR**2)/16. - (7*E23ep1*TR**2)/256. + (E23ep2*TR**2)/32. - (535*Lmut*TR**2)/24. - (47*Lmut**2*TR**2)/4. + (37*TR**2)/(16.*NC**2) - (11*E13ep1*TR**2)/(16.*NC**2) + (E13ep2*TR**2)/(2.*NC**2) + (E14ep1*TR**2)/(8.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (7*E23ep1*TR**2)/(256.*NC**2) - (E23ep2*TR**2)/(32.*NC**2) + (33*Lmut*TR**2)/(8.*NC**2) + (9*Lmut**2*TR**2)/(2.*NC**2) + (97*NC**2*TR**2)/6. + (109*Lmut*NC**2*TR**2)/6. + (29*Lmut**2*NC**2*TR**2)/4. + (5*nf*TR**2)/(3.*NC) + (5*Lmut*nf*TR**2)/(3.*NC) + (Lmut**2*nf*TR**2)/(2.*NC) - (5*NC*nf*TR**2)/3. - (5*Lmut*NC*nf*TR**2)/3. - (Lmut**2*NC*nf*TR**2)/2. - (chi2(nf)*Xzetachi)/8. + (143*Lmut*TR**2*Xzetachi)/12. + (23*Lmut**2*TR**2*Xzetachi)/2. - (21*Lmut*TR**2*Xzetachi)/(16.*NC**2) - (81*Lmut**2*TR**2*Xzetachi)/(16.*NC**2) - (509*Lmut*NC**2*TR**2*Xzetachi)/48. - (103*Lmut**2*NC**2*TR**2*Xzetachi)/16. - (11*Lmut*nf*TR**2*Xzetachi)/(12.*NC) - (Lmut**2*nf*TR**2*Xzetachi)/(4.*NC) + (11*Lmut*NC*nf*TR**2*Xzetachi)/12. + (Lmut**2*NC*nf*TR**2*Xzetachi)/4. - (27*Lmut**2*TR**2*Xzetachi**2)/8. + (27*Lmut**2*TR**2*Xzetachi**2)/(16.*NC**2) + (27*Lmut**2*NC**2*TR**2*Xzetachi**2)/16. + (3*TR**2*z2)/8. - (9*TR**2*z2)/(8.*NC**2) + (3*NC**2*TR**2*z2)/4. + (nf*TR**2*z2)/(2.*NC) - (NC*nf*TR**2*z2)/2. - (43*TR**2*np.log(2))/2. + 4*Lmut*TR**2*np.log(2) - (TR**2*np.log(2))/(2.*NC**2) - (Lmut*TR**2*np.log(2))/NC**2 + 22*NC**2*TR**2*np.log(2) - 3*Lmut*NC**2*TR**2*np.log(2) - 4*TR**2*Xzetachi*np.log(2) - (68*Lmut*TR**2*Xzetachi*np.log(2))/3. + (2*TR**2*Xzetachi*np.log(2))/NC**2 + (17*Lmut*TR**2*Xzetachi*np.log(2))/(2.*NC**2) + 2*NC**2*TR**2*Xzetachi*np.log(2) + (85*Lmut*NC**2*TR**2*Xzetachi*np.log(2))/6. + (2*Lmut*nf*TR**2*Xzetachi*np.log(2))/(3.*NC) - (2*Lmut*NC*nf*TR**2*Xzetachi*np.log(2))/3. + 9*Lmut*TR**2*Xzetachi**2*np.log(2) - (9*Lmut*TR**2*Xzetachi**2*np.log(2))/(2.*NC**2) - (9*Lmut*NC**2*TR**2*Xzetachi**2*np.log(2))/2. + 2*TR**2*np.log(2)**2 - (TR**2*np.log(2)**2)/(2.*NC**2) - (3*NC**2*TR**2*np.log(2)**2)/2. - 6*TR**2*Xzetachi**2*np.log(2)**2 + (3*TR**2*Xzetachi**2*np.log(2)**2)/NC**2 + 3*NC**2*TR**2*Xzetachi**2*np.log(2)**2 + (99*TR**2*np.log(3))/4. - (9*TR**2*np.log(3))/(4.*NC**2) - (45*NC**2*TR**2*np.log(3))/2. - 3*TR**2*Xzetachi*np.log(3) - 14*Lmut*TR**2*Xzetachi*np.log(3) + (3*TR**2*Xzetachi*np.log(3))/(2.*NC**2) + (45*Lmut*TR**2*Xzetachi*np.log(3))/(8.*NC**2) + (3*NC**2*TR**2*Xzetachi*np.log(3))/2. + (67*Lmut*NC**2*TR**2*Xzetachi*np.log(3))/8. + (Lmut*nf*TR**2*Xzetachi*np.log(3))/(2.*NC) - (Lmut*NC*nf*TR**2*Xzetachi*np.log(3))/2. + (27*Lmut*TR**2*Xzetachi**2*np.log(3))/4. - (27*Lmut*TR**2*Xzetachi**2*np.log(3))/(8.*NC**2) - (27*Lmut*NC**2*TR**2*Xzetachi**2*np.log(3))/8. - 9*TR**2*Xzetachi**2*np.log(2)*np.log(3) + (9*TR**2*Xzetachi**2*np.log(2)*np.log(3))/(2.*NC**2) + (9*NC**2*TR**2*Xzetachi**2*np.log(2)*np.log(3))/2. - (27*TR**2*Xzetachi**2*np.log(3)**2)/8. + (27*TR**2*Xzetachi**2*np.log(3)**2)/(16.*NC**2) + (27*NC**2*TR**2*Xzetachi**2*np.log(3)**2)/16. + (57*TR**2*fpolylog(2,1/4))/4. - (9*TR**2*fpolylog(2,1/4))/(4.*NC**2) - 12*NC**2*TR**2*fpolylog(2,1/4))
        zetaInv2_12 +=a_s**2*((43*TR)/(8.*NC) - (5*E14ep1*TR)/(4.*NC) - (E14ep1**2*TR)/(8.*NC) + (5*E14ep2*TR)/(4.*NC) + (7*E24ep1*TR)/(128.*NC) - (E24ep2*TR)/(16.*NC) + (3*Lmut*TR)/(4.*NC) + (3*E14ep1*Lmut*TR)/(4.*NC) - (155*NC*TR)/288. - (13*E14ep1*NC*TR)/144. + (E14ep1**2*NC*TR)/32. + (7*E14ep2*NC*TR)/24. - (7*E24ep1*NC*TR)/512. + (E24ep2*NC*TR)/64. + (3*Lmut*NC*TR)/16. - (3*E14ep1*Lmut*NC*TR)/8. - (nf*TR)/72. + (E14ep1*nf*TR)/144. - (E14ep2*nf*TR)/24. + (3*Lmut*TR*Xzetachi)/(4.*NC) - (3*E14ep1*Lmut*TR*Xzetachi)/(8.*NC) - (3*Lmut*NC*TR*Xzetachi)/4. + (3*E14ep1*Lmut*NC*TR*Xzetachi)/8. - (TR*z2)/(4.*NC) + (NC*TR*z2)/16. - (9*TR*np.log(2))/NC + (9*NC*TR*np.log(2))/4. - (TR*Xzetachi*np.log(2))/NC + (E14ep1*TR*Xzetachi*np.log(2))/(2.*NC) + NC*TR*Xzetachi*np.log(2) - (E14ep1*NC*TR*Xzetachi*np.log(2))/2. + (9*TR*np.log(3))/(2.*NC) - (9*NC*TR*np.log(3))/8. - (3*TR*Xzetachi*np.log(3))/(4.*NC) + (3*E14ep1*TR*Xzetachi*np.log(3))/(8.*NC) + (3*NC*TR*Xzetachi*np.log(3))/4. - (3*E14ep1*NC*TR*Xzetachi*np.log(3))/8. + (15*TR*fpolylog(2,1/4))/(2.*NC) - (15*NC*TR*fpolylog(2,1/4))/8.)
        zetaInv2_21 +=a_s**2*((-43*TR**3)/(8.*NC**3) + (7*E13ep1*TR**3)/(4.*NC**3) - (5*E13ep2*TR**3)/(4.*NC**3) + (E13ep1*E14ep1*TR**3)/(8.*NC**3) - (7*E23ep1*TR**3)/(128.*NC**3) + (E23ep2*TR**3)/(16.*NC**3) - (3*Lmut*TR**3)/(4.*NC**3) + (1811*TR**3)/(288.*NC) - (311*E13ep1*TR**3)/(144.*NC) + (41*E13ep2*TR**3)/(24.*NC) - (5*E13ep1*E14ep1*TR**3)/(32.*NC) + (35*E23ep1*TR**3)/(512.*NC) - (5*E23ep2*TR**3)/(64.*NC) - (3*Lmut*TR**3)/(16.*NC) - (263*NC*TR**3)/288. + (59*E13ep1*NC*TR**3)/144. - (11*E13ep2*NC*TR**3)/24. + (E13ep1*E14ep1*NC*TR**3)/32. - (7*E23ep1*NC*TR**3)/512. + (E23ep2*NC*TR**3)/64. + (15*Lmut*NC*TR**3)/16. - (nf*TR**3)/72. + (E13ep1*nf*TR**3)/144. - (E13ep2*nf*TR**3)/24. + (nf*TR**3)/(72.*NC**2) - (E13ep1*nf*TR**3)/(144.*NC**2) + (E13ep2*nf*TR**3)/(24.*NC**2) + ((E14ep1*TR)/(2.*NC) - (E14ep1*NC*TR)/8.)*(TR**2/2. - TR**2/(2.*NC**2)) - (3*Lmut*TR**3*Xzetachi)/(4.*NC**3) + (3*Lmut*TR**3*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR**3*Xzetachi)/4. + (TR**3*z2)/(4.*NC**3) - (5*TR**3*z2)/(16.*NC) + (NC*TR**3*z2)/16. + (9*TR**3*np.log(2))/NC**3 - (45*TR**3*np.log(2))/(4.*NC) + (9*NC*TR**3*np.log(2))/4. + (TR**3*Xzetachi*np.log(2))/NC**3 - (2*TR**3*Xzetachi*np.log(2))/NC + NC*TR**3*Xzetachi*np.log(2) - (9*TR**3*np.log(3))/(2.*NC**3) + (45*TR**3*np.log(3))/(8.*NC) - (9*NC*TR**3*np.log(3))/8. + (3*TR**3*Xzetachi*np.log(3))/(4.*NC**3) - (3*TR**3*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR**3*Xzetachi*np.log(3))/4. + (-0.25*(E13ep1*TR**2) + (E13ep1*TR**2)/(4.*NC**2))*(-(TR/NC) - (3*Lmut*TR)/NC + NC*TR + 3*Lmut*NC*TR + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.) - (15*TR**3*fpolylog(2,1/4))/(2.*NC**3) + (75*TR**3*fpolylog(2,1/4))/(8.*NC) - (15*NC*TR**3*fpolylog(2,1/4))/8.)
        zetaInv2_22 +=a_s**2*((-2155*TR**2)/144. - (37*E14ep1*TR**2)/144. + (E13ep1*E14ep1*TR**2)/16. - (E14ep1**2*TR**2)/8. - (E14ep2*TR**2)/12. + (7*E24ep1*TR**2)/256. - (E24ep2*TR**2)/32. - (427*Lmut*TR**2)/24. - (29*Lmut**2*TR**2)/4. - (135*TR**2)/(16.*NC**2) + (45*E14ep1*TR**2)/(16.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (E14ep1**2*TR**2)/(4.*NC**2) - (2*E14ep2*TR**2)/NC**2 - (21*E24ep1*TR**2)/(256.*NC**2) + (3*E24ep2*TR**2)/(32.*NC**2) + (21*Lmut*TR**2)/(8.*NC**2) + (9*Lmut**2*TR**2)/(2.*NC**2) + (2867*NC**2*TR**2)/288. - (35*E14ep1*NC**2*TR**2)/576. + (E14ep1**2*NC**2*TR**2)/64. + (5*E14ep2*NC**2*TR**2)/96. - (E24ep1*NC**2*TR**2)/512. + (E24ep2*NC**2*TR**2)/128. + (469*Lmut*NC**2*TR**2)/48. + (5*Lmut**2*NC**2*TR**2)/2. + (61*nf*TR**2)/(36.*NC) - (E14ep1*nf*TR**2)/(72.*NC) + (E14ep2*nf*TR**2)/(12.*NC) + (5*Lmut*nf*TR**2)/(3.*NC) + (Lmut**2*nf*TR**2)/(2.*NC) - (121*NC*nf*TR**2)/144. + (E14ep1*NC*nf*TR**2)/288. - (E14ep2*NC*nf*TR**2)/48. - (5*Lmut*NC*nf*TR**2)/6. - (Lmut**2*NC*nf*TR**2)/4. + (-0.25*(E13ep1*TR**2) + (E13ep1*TR**2)/(4.*NC**2))/2. - (chi2(nf)*Xzetachi)/8. + (313*Lmut*TR**2*Xzetachi)/24. + (37*Lmut**2*TR**2*Xzetachi)/4. - (45*Lmut*TR**2*Xzetachi)/(16.*NC**2) - (81*Lmut**2*TR**2*Xzetachi)/(16.*NC**2) - (491*Lmut*NC**2*TR**2*Xzetachi)/48. - (67*Lmut**2*NC**2*TR**2*Xzetachi)/16. - (11*Lmut*nf*TR**2*Xzetachi)/(12.*NC) - (Lmut**2*nf*TR**2*Xzetachi)/(4.*NC) + (11*Lmut*NC*nf*TR**2*Xzetachi)/12. + (Lmut**2*NC*nf*TR**2*Xzetachi)/4. - (27*Lmut**2*TR**2*Xzetachi**2)/8. + (27*Lmut**2*TR**2*Xzetachi**2)/(16.*NC**2) + (27*Lmut**2*NC**2*TR**2*Xzetachi**2)/16. - (15*TR**2*z2)/8. - (5*TR**2*z2)/(8.*NC**2) + (15*NC**2*TR**2*z2)/16. + (nf*TR**2*z2)/(2.*NC) - (NC*nf*TR**2*z2)/4. - (51*TR**2*np.log(2))/2. + 4*Lmut*TR**2*np.log(2) + (35*TR**2*np.log(2))/(2.*NC**2) - (Lmut*TR**2*np.log(2))/NC**2 + 12*NC**2*TR**2*np.log(2) - 3*Lmut*NC**2*TR**2*np.log(2) - (11*TR**2*Xzetachi*np.log(2))/2. - (59*Lmut*TR**2*Xzetachi*np.log(2))/3. + (4*TR**2*Xzetachi*np.log(2))/NC**2 + (17*Lmut*TR**2*Xzetachi*np.log(2))/(2.*NC**2) + (3*NC**2*TR**2*Xzetachi*np.log(2))/2. + (67*Lmut*NC**2*TR**2*Xzetachi*np.log(2))/6. + (2*Lmut*nf*TR**2*Xzetachi*np.log(2))/(3.*NC) - (2*Lmut*NC*nf*TR**2*Xzetachi*np.log(2))/3. + 9*Lmut*TR**2*Xzetachi**2*np.log(2) - (9*Lmut*TR**2*Xzetachi**2*np.log(2))/(2.*NC**2) - (9*Lmut*NC**2*TR**2*Xzetachi**2*np.log(2))/2. + 2*TR**2*np.log(2)**2 - (TR**2*np.log(2)**2)/(2.*NC**2) - (3*NC**2*TR**2*np.log(2)**2)/2. - 6*TR**2*Xzetachi**2*np.log(2)**2 + (3*TR**2*Xzetachi**2*np.log(2)**2)/NC**2 + 3*NC**2*TR**2*Xzetachi**2*np.log(2)**2 + (99*TR**2*np.log(3))/4. - (45*TR**2*np.log(3))/(4.*NC**2) - (27*NC**2*TR**2*np.log(3))/2. - (33*TR**2*Xzetachi*np.log(3))/8. - (47*Lmut*TR**2*Xzetachi*np.log(3))/4. + (3*TR**2*Xzetachi*np.log(3))/NC**2 + (45*Lmut*TR**2*Xzetachi*np.log(3))/(8.*NC**2) + (9*NC**2*TR**2*Xzetachi*np.log(3))/8. + (49*Lmut*NC**2*TR**2*Xzetachi*np.log(3))/8. + (Lmut*nf*TR**2*Xzetachi*np.log(3))/(2.*NC) - (Lmut*NC*nf*TR**2*Xzetachi*np.log(3))/2. + (27*Lmut*TR**2*Xzetachi**2*np.log(3))/4. - (27*Lmut*TR**2*Xzetachi**2*np.log(3))/(8.*NC**2) - (27*Lmut*NC**2*TR**2*Xzetachi**2*np.log(3))/8. - 9*TR**2*Xzetachi**2*np.log(2)*np.log(3) + (9*TR**2*Xzetachi**2*np.log(2)*np.log(3))/(2.*NC**2) + (9*NC**2*TR**2*Xzetachi**2*np.log(2)*np.log(3))/2. - (27*TR**2*Xzetachi**2*np.log(3)**2)/8. + (27*TR**2*Xzetachi**2*np.log(3)**2)/(16.*NC**2) + (27*NC**2*TR**2*Xzetachi**2*np.log(3)**2)/16. + ((E14ep1*TR)/(2.*NC) - (E14ep1*NC*TR)/8.)*((-2*TR)/NC - (3*Lmut*TR)/NC + (3*NC*TR)/4. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.) + (39*TR**2*fpolylog(2,1/4))/4. - (69*TR**2*fpolylog(2,1/4))/(4.*NC**2) - (33*NC**2*TR**2*fpolylog(2,1/4))/4.)
    return np.array([[zetaInv2_11,zetaInv2_12],[zetaInv2_21,zetaInv2_22]])

def zetaInvMixing(alpha_s, nf, mu, t, Oa=2, Xzetachi=1):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    zetaInvMixing=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInvMixing.")
        exit()
    if Oa>=1:
        zetaInvMixing +=a_s*((-11*TR)/4. - (3*Lmut*TR)/2. + (3*TR)/NC - (NC*TR)/4. + (3*Lmut*NC*TR)/2. + (3*Lmut*TR*Xzetachi)/(2.*NC) - (3*Lmut*NC*TR*Xzetachi)/2. - (2*TR*Xzetachi*np.log(2))/NC + 2*NC*TR*Xzetachi*np.log(2) - (3*TR*Xzetachi*np.log(3))/(2.*NC) + (3*NC*TR*Xzetachi*np.log(3))/2.)
    if Oa>=2:
        zetaInvMixing +=a_s**2*((2531*TR**2)/480. + (49*Lmut*TR**2)/8. + (9*Lmut**2*TR**2)/8. + (27*TR**2)/(10.*NC**3) + (2513*TR**2)/(200.*NC**2) + (27*Lmut*TR**2)/(8.*NC**2) - (10579*TR**2)/(400.*NC) - (75*Lmut*TR**2)/(8.*NC) - (3667*NC*TR**2)/1200. - (403*Lmut*NC*TR**2)/48. - (29*Lmut**2*NC*TR**2)/8. + (21517*NC**2*TR**2)/2400. + (397*Lmut*NC**2*TR**2)/48. + (5*Lmut**2*NC**2*TR**2)/2. + (55*nf*TR**2)/48. + (5*Lmut*nf*TR**2)/6. + (Lmut**2*nf*TR**2)/4. - (5*nf*TR**2)/(12.*NC) - (35*NC*nf*TR**2)/48. - (5*Lmut*NC*nf*TR**2)/6. - (Lmut**2*NC*nf*TR**2)/4. - (chi2(nf)*Xzetachi)/8. + (97*Lmut*TR**2*Xzetachi)/24. + (19*Lmut**2*TR**2*Xzetachi)/4. + (75*Lmut*TR**2*Xzetachi)/(16.*NC**2) - (9*Lmut**2*TR**2*Xzetachi)/(16.*NC**2) - (33*Lmut*TR**2*Xzetachi)/(8.*NC) - (9*Lmut**2*TR**2*Xzetachi)/(4.*NC) + (33*Lmut*NC*TR**2*Xzetachi)/8. + (9*Lmut**2*NC*TR**2*Xzetachi)/4. - (419*Lmut*NC**2*TR**2*Xzetachi)/48. - (67*Lmut**2*NC**2*TR**2*Xzetachi)/16. - (11*Lmut*nf*TR**2*Xzetachi)/(12.*NC) - (Lmut**2*nf*TR**2*Xzetachi)/(4.*NC) + (11*Lmut*NC*nf*TR**2*Xzetachi)/12. + (Lmut**2*NC*nf*TR**2*Xzetachi)/4. - (27*Lmut**2*TR**2*Xzetachi**2)/8. + (27*Lmut**2*TR**2*Xzetachi**2)/(16.*NC**2) + (27*Lmut**2*NC**2*TR**2*Xzetachi**2)/16. - (11*TR**2*z2)/8. + (TR**2*z2)/(8.*NC**2) + (7*TR**2*z2)/(8.*NC) - (9*NC*TR**2*z2)/16. + (15*NC**2*TR**2*z2)/16. + (nf*TR**2*z2)/4. - (NC*nf*TR**2*z2)/4. + (5*TR**2*np.log(2))/4. + 4*Lmut*TR**2*np.log(2) - (21*TR**2*np.log(2))/(2.*NC**2) - (Lmut*TR**2*np.log(2))/NC**2 + (19*TR**2*np.log(2))/(2.*NC) - (49*NC*TR**2*np.log(2))/4. + 12*NC**2*TR**2*np.log(2) - 3*Lmut*NC**2*TR**2*np.log(2) + (13*TR**2*Xzetachi*np.log(2))/2. - (41*Lmut*TR**2*Xzetachi*np.log(2))/3. - (6*TR**2*Xzetachi*np.log(2))/NC**2 + (5*Lmut*TR**2*Xzetachi*np.log(2))/(2.*NC**2) + (11*TR**2*Xzetachi*np.log(2))/(2.*NC) + (3*Lmut*TR**2*Xzetachi*np.log(2))/NC - (11*NC*TR**2*Xzetachi*np.log(2))/2. - 3*Lmut*NC*TR**2*Xzetachi*np.log(2) - (NC**2*TR**2*Xzetachi*np.log(2))/2. + (67*Lmut*NC**2*TR**2*Xzetachi*np.log(2))/6. + (2*Lmut*nf*TR**2*Xzetachi*np.log(2))/(3.*NC) - (2*Lmut*NC*nf*TR**2*Xzetachi*np.log(2))/3. + 9*Lmut*TR**2*Xzetachi**2*np.log(2) - (9*Lmut*TR**2*Xzetachi**2*np.log(2))/(2.*NC**2) - (9*Lmut*NC**2*TR**2*Xzetachi**2*np.log(2))/2. + 2*TR**2*np.log(2)**2 - (TR**2*np.log(2)**2)/(2.*NC**2) - (3*NC**2*TR**2*np.log(2)**2)/2. - 6*TR**2*Xzetachi**2*np.log(2)**2 + (3*TR**2*Xzetachi**2*np.log(2)**2)/NC**2 + 3*NC**2*TR**2*Xzetachi**2*np.log(2)**2 + (27*TR**2*np.log(3))/8. + (27*TR**2*np.log(3))/(4.*NC**2) - (27*TR**2*np.log(3))/(4.*NC) + (81*NC*TR**2*np.log(3))/8. - (27*NC**2*TR**2*np.log(3))/2. + (39*TR**2*Xzetachi*np.log(3))/8. - (29*Lmut*TR**2*Xzetachi*np.log(3))/4. - (9*TR**2*Xzetachi*np.log(3))/(2.*NC**2) + (9*Lmut*TR**2*Xzetachi*np.log(3))/(8.*NC**2) + (33*TR**2*Xzetachi*np.log(3))/(8.*NC) + (9*Lmut*TR**2*Xzetachi*np.log(3))/(4.*NC) - (33*NC*TR**2*Xzetachi*np.log(3))/8. - (9*Lmut*NC*TR**2*Xzetachi*np.log(3))/4. - (3*NC**2*TR**2*Xzetachi*np.log(3))/8. + (49*Lmut*NC**2*TR**2*Xzetachi*np.log(3))/8. + (Lmut*nf*TR**2*Xzetachi*np.log(3))/(2.*NC) - (Lmut*NC*nf*TR**2*Xzetachi*np.log(3))/2. + (27*Lmut*TR**2*Xzetachi**2*np.log(3))/4. - (27*Lmut*TR**2*Xzetachi**2*np.log(3))/(8.*NC**2) - (27*Lmut*NC**2*TR**2*Xzetachi**2*np.log(3))/8. - 9*TR**2*Xzetachi**2*np.log(2)*np.log(3) + (9*TR**2*Xzetachi**2*np.log(2)*np.log(3))/(2.*NC**2) + (9*NC**2*TR**2*Xzetachi**2*np.log(2)*np.log(3))/2. - (27*TR**2*Xzetachi**2*np.log(3)**2)/8. + (27*TR**2*Xzetachi**2*np.log(3)**2)/(16.*NC**2) + (27*NC**2*TR**2*Xzetachi**2*np.log(3)**2)/16. + (45*TR**2*fpolylog(2,1/4))/8. - (57*TR**2*fpolylog(2,1/4))/(4.*NC**2) + (81*TR**2*fpolylog(2,1/4))/(4.*NC) - (27*NC*TR**2*fpolylog(2,1/4))/8. - (33*NC**2*TR**2*fpolylog(2,1/4))/4.)
    return zetaInvMixing

def zetaInv1NormA(alpha_s, nf, mu, t, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    zetaInv1NormA_11=1
    zetaInv1NormA_12=0
    zetaInv1NormA_21=0
    zetaInv1NormA_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInv1NormA.")
        exit()
    if Oa>=1:
        zetaInv1NormA_11 +=0
        zetaInv1NormA_12 +=a_s*(-0.75 - E12ep1/4. - (3*Lmut)/2.)
        zetaInv1NormA_21 +=a_s*((-3*TR**2)/4. - (E11ep1*TR**2)/4. - (3*Lmut*TR**2)/2. + (3*TR**2)/(4.*NC**2) + (E11ep1*TR**2)/(4.*NC**2) + (3*Lmut*TR**2)/(2.*NC**2))
        zetaInv1NormA_22 +=a_s*((3*TR)/(2.*NC) + (E12ep1*TR)/(2.*NC) + (3*Lmut*TR)/NC + NC*TR - (E12ep1*NC*TR)/8.)
    if Oa>=2:
        zetaInv1NormA_11 +=a_s**2*((-13*TR**2)/8. + (51*E11ep1*TR**2)/64. - (5*E11ep2*TR**2)/8. + (3*E12ep1*TR**2)/16. + (E11ep1*E12ep1*TR**2)/16. + (3*E12ep2*TR**2)/8. - (7*E21ep1*TR**2)/256. + (E21ep2*TR**2)/32. + (39*Lmut*TR**2)/16. + (3*E12ep1*Lmut*TR**2)/8. + (9*Lmut**2*TR**2)/8. + (13*TR**2)/(8.*NC**2) - (51*E11ep1*TR**2)/(64.*NC**2) + (5*E11ep2*TR**2)/(8.*NC**2) - (3*E12ep1*TR**2)/(16.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) + (7*E21ep1*TR**2)/(256.*NC**2) - (E21ep2*TR**2)/(32.*NC**2) - (39*Lmut*TR**2)/(16.*NC**2) - (3*E12ep1*Lmut*TR**2)/(8.*NC**2) - (9*Lmut**2*TR**2)/(8.*NC**2) - (11*TR**2*z2)/16. + (11*TR**2*z2)/(16.*NC**2) - 9*TR**2*fpolylog(2,1/4) + (9*TR**2*fpolylog(2,1/4))/NC**2)
        zetaInv1NormA_12 +=a_s**2*((2*TR)/NC - (77*E12ep1*TR)/(32.*NC) - (E12ep1**2*TR)/(8.*NC) + (E12ep2*TR)/(2.*NC) + (7*E22ep1*TR)/(128.*NC) - (E22ep2*TR)/(16.*NC) - (57*Lmut*TR)/(8.*NC) - (3*E12ep1*Lmut*TR)/(4.*NC) - (9*Lmut**2*TR)/(4.*NC) - (329*NC*TR)/72. - (25*E12ep1*NC*TR)/576. + (E12ep1**2*NC*TR)/32. + (E12ep2*NC*TR)/96. - (7*E22ep1*NC*TR)/512. + (E22ep2*NC*TR)/64. - (223*Lmut*NC*TR)/48. - (11*Lmut**2*NC*TR)/8. + (133*nf*TR)/144. + (E12ep1*nf*TR)/144. - (E12ep2*nf*TR)/24. + (5*Lmut*nf*TR)/6. + (Lmut**2*nf*TR)/4. + (7*TR*z2)/(8.*NC) - (9*NC*TR*z2)/16. + (nf*TR*z2)/4. + (19*TR*np.log(2))/(2.*NC) - (49*NC*TR*np.log(2))/4. - (27*TR*np.log(3))/(4.*NC) + (81*NC*TR*np.log(3))/8. + (81*TR*fpolylog(2,1/4))/(4.*NC) - (27*NC*TR*fpolylog(2,1/4))/8.)
        zetaInv1NormA_21 +=a_s**2*((-2*TR**3)/NC**3 + (65*E11ep1*TR**3)/(32.*NC**3) - (5*E11ep2*TR**3)/(4.*NC**3) + (3*E12ep1*TR**3)/(8.*NC**3) + (E11ep1*E12ep1*TR**3)/(8.*NC**3) + (3*E12ep2*TR**3)/(4.*NC**3) - (7*E21ep1*TR**3)/(128.*NC**3) + (E21ep2*TR**3)/(16.*NC**3) + (57*Lmut*TR**3)/(8.*NC**3) + (3*E12ep1*Lmut*TR**3)/(4.*NC**3) + (9*Lmut**2*TR**3)/(4.*NC**3) + (905*TR**3)/(72.*NC) - (1469*E11ep1*TR**3)/(576.*NC) + (119*E11ep2*TR**3)/(96.*NC) - (15*E12ep1*TR**3)/(32.*NC) - (5*E11ep1*E12ep1*TR**3)/(32.*NC) - (15*E12ep2*TR**3)/(16.*NC) + (35*E21ep1*TR**3)/(512.*NC) - (5*E21ep2*TR**3)/(64.*NC) - (47*Lmut*TR**3)/(48.*NC) - (15*E12ep1*Lmut*TR**3)/(16.*NC) - (7*Lmut**2*TR**3)/(8.*NC) - (761*NC*TR**3)/72. + (299*E11ep1*NC*TR**3)/576. + (E11ep2*NC*TR**3)/96. + (3*E12ep1*NC*TR**3)/32. + (E11ep1*E12ep1*NC*TR**3)/32. + (3*E12ep2*NC*TR**3)/16. - (7*E21ep1*NC*TR**3)/512. + (E21ep2*NC*TR**3)/64. - (295*Lmut*NC*TR**3)/48. + (3*E12ep1*Lmut*NC*TR**3)/16. - (11*Lmut**2*NC*TR**3)/8. + (133*nf*TR**3)/144. + (E11ep1*nf*TR**3)/144. - (E11ep2*nf*TR**3)/24. + (5*Lmut*nf*TR**3)/6. + (Lmut**2*nf*TR**3)/4. - (133*nf*TR**3)/(144.*NC**2) - (E11ep1*nf*TR**3)/(144.*NC**2) + (E11ep2*nf*TR**3)/(24.*NC**2) - (5*Lmut*nf*TR**3)/(6.*NC**2) - (Lmut**2*nf*TR**3)/(4.*NC**2) - (7*TR**3*z2)/(8.*NC**3) + (23*TR**3*z2)/(16.*NC) - (9*NC*TR**3*z2)/16. + (nf*TR**3*z2)/4. - (nf*TR**3*z2)/(4.*NC**2) - (19*TR**3*np.log(2))/(2.*NC**3) + (87*TR**3*np.log(2))/(4.*NC) - (49*NC*TR**3*np.log(2))/4. + (27*TR**3*np.log(3))/(4.*NC**3) - (135*TR**3*np.log(3))/(8.*NC) + (81*NC*TR**3*np.log(3))/8. - (81*TR**3*fpolylog(2,1/4))/(4.*NC**3) + (189*TR**3*fpolylog(2,1/4))/(8.*NC) - (27*NC*TR**3*fpolylog(2,1/4))/8.)
        zetaInv1NormA_22 +=a_s**2*((1153*TR**2)/72. + (3*E11ep1*TR**2)/16. + (3*E11ep2*TR**2)/8. - (31*E12ep1*TR**2)/576. + (E11ep1*E12ep1*TR**2)/16. - (E12ep1**2*TR**2)/8. - (7*E12ep2*TR**2)/12. + (7*E22ep1*TR**2)/256. - (E22ep2*TR**2)/32. + (707*Lmut*TR**2)/48. + (3*E11ep1*Lmut*TR**2)/8. - (3*E12ep1*Lmut*TR**2)/8. + (31*Lmut**2*TR**2)/8. - (19*TR**2)/(8.*NC**2) - (3*E11ep1*TR**2)/(16.*NC**2) - (3*E11ep2*TR**2)/(8.*NC**2) + (257*E12ep1*TR**2)/(64.*NC**2) - (E11ep1*E12ep1*TR**2)/(16.*NC**2) + (E12ep1**2*TR**2)/(4.*NC**2) - (3*E12ep2*TR**2)/(8.*NC**2) - (21*E22ep1*TR**2)/(256.*NC**2) + (3*E22ep2*TR**2)/(32.*NC**2) + (189*Lmut*TR**2)/(16.*NC**2) - (3*E11ep1*Lmut*TR**2)/(8.*NC**2) + (3*E12ep1*Lmut*TR**2)/(2.*NC**2) + (27*Lmut**2*TR**2)/(8.*NC**2) + (113*NC**2*TR**2)/72. - (107*E12ep1*NC**2*TR**2)/576. + (E12ep1**2*NC**2*TR**2)/64. + (5*E12ep2*NC**2*TR**2)/96. - (E22ep1*NC**2*TR**2)/512. + (E22ep2*NC**2*TR**2)/128. - (133*nf*TR**2)/(72.*NC) - (E12ep1*nf*TR**2)/(72.*NC) + (E12ep2*nf*TR**2)/(12.*NC) - (5*Lmut*nf*TR**2)/(3.*NC) - (Lmut**2*nf*TR**2)/(2.*NC) - (NC*nf*TR**2)/9. + (E12ep1*NC*nf*TR**2)/288. - (E12ep2*NC*nf*TR**2)/48. + (7*TR**2*z2)/16. - (17*TR**2*z2)/(16.*NC**2) - (nf*TR**2*z2)/(2.*NC) + (49*TR**2*np.log(2))/2. - (19*TR**2*np.log(2))/NC**2 - (81*TR**2*np.log(3))/4. + (27*TR**2*np.log(3))/(2.*NC**2) - (9*TR**2*fpolylog(2,1/4))/4. - (63*TR**2*fpolylog(2,1/4))/(2.*NC**2))
    return np.array([[zetaInv1NormA_11,zetaInv1NormA_12],[zetaInv1NormA_21,zetaInv1NormA_22]])

def zetaInv2NormP(alpha_s, nf, mu, t, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    zetaInv2NormP_11=1
    zetaInv2NormP_12=0
    zetaInv2NormP_21=0
    zetaInv2NormP_22=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInv2NormP.")
        exit()
    if Oa>=1:
        zetaInv2NormP_11 +=0
        zetaInv2NormP_12 +=a_s*(0.5 - E14ep1/4.)
        zetaInv2NormP_21 +=a_s*(TR**2/2. - (E13ep1*TR**2)/4. - TR**2/(2.*NC**2) + (E13ep1*TR**2)/(4.*NC**2))
        zetaInv2NormP_22 +=a_s*(-(TR/NC) + (E14ep1*TR)/(2.*NC) - (NC*TR)/4. - (E14ep1*NC*TR)/8. - (3*Lmut*NC*TR)/2.)
    if Oa>=2:
        zetaInv2NormP_11 +=a_s**2*((-41*TR**2)/16. + (11*E13ep1*TR**2)/16. - (E13ep2*TR**2)/2. - (E14ep1*TR**2)/8. + (E13ep1*E14ep1*TR**2)/16. - (7*E23ep1*TR**2)/256. + (E23ep2*TR**2)/32. - (9*Lmut*TR**2)/8. + (41*TR**2)/(16.*NC**2) - (11*E13ep1*TR**2)/(16.*NC**2) + (E13ep2*TR**2)/(2.*NC**2) + (E14ep1*TR**2)/(8.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (7*E23ep1*TR**2)/(256.*NC**2) - (E23ep2*TR**2)/(32.*NC**2) + (9*Lmut*TR**2)/(8.*NC**2) + (TR**2*z2)/8. - (TR**2*z2)/(8.*NC**2) + (9*TR**2*np.log(2))/2. - (9*TR**2*np.log(2))/(2.*NC**2) - (9*TR**2*np.log(3))/4. + (9*TR**2*np.log(3))/(4.*NC**2) - (15*TR**2*fpolylog(2,1/4))/4. + (15*TR**2*fpolylog(2,1/4))/(4.*NC**2))
        zetaInv2NormP_12 +=a_s**2*((47*TR)/(8.*NC) - (3*E14ep1*TR)/(2.*NC) - (E14ep1**2*TR)/(8.*NC) + (5*E14ep2*TR)/(4.*NC) + (7*E24ep1*TR)/(128.*NC) - (E24ep2*TR)/(16.*NC) + (9*Lmut*TR)/(4.*NC) - (299*NC*TR)/288. + (23*E14ep1*NC*TR)/144. + (E14ep1**2*NC*TR)/32. + (7*E14ep2*NC*TR)/24. - (7*E24ep1*NC*TR)/512. + (E24ep2*NC*TR)/64. - (21*Lmut*NC*TR)/16. + (3*E14ep1*Lmut*NC*TR)/8. - (nf*TR)/72. + (E14ep1*nf*TR)/144. - (E14ep2*nf*TR)/24. - (TR*z2)/(4.*NC) + (NC*TR*z2)/16. - (9*TR*np.log(2))/NC + (9*NC*TR*np.log(2))/4. + (9*TR*np.log(3))/(2.*NC) - (9*NC*TR*np.log(3))/8. + (15*TR*fpolylog(2,1/4))/(2.*NC) - (15*NC*TR*fpolylog(2,1/4))/8.)
        zetaInv2NormP_21 +=a_s**2*((-47*TR**3)/(8.*NC**3) + (7*E13ep1*TR**3)/(4.*NC**3) - (5*E13ep2*TR**3)/(4.*NC**3) - (E14ep1*TR**3)/(4.*NC**3) + (E13ep1*E14ep1*TR**3)/(8.*NC**3) - (7*E23ep1*TR**3)/(128.*NC**3) + (E23ep2*TR**3)/(16.*NC**3) - (9*Lmut*TR**3)/(4.*NC**3) + (2099*TR**3)/(288.*NC) - (311*E13ep1*TR**3)/(144.*NC) + (41*E13ep2*TR**3)/(24.*NC) + (5*E14ep1*TR**3)/(16.*NC) - (5*E13ep1*E14ep1*TR**3)/(32.*NC) + (35*E23ep1*TR**3)/(512.*NC) - (5*E23ep2*TR**3)/(64.*NC) + (45*Lmut*TR**3)/(16.*NC) - (407*NC*TR**3)/288. + (59*E13ep1*NC*TR**3)/144. - (11*E13ep2*NC*TR**3)/24. - (E14ep1*NC*TR**3)/16. + (E13ep1*E14ep1*NC*TR**3)/32. - (7*E23ep1*NC*TR**3)/512. + (E23ep2*NC*TR**3)/64. - (9*Lmut*NC*TR**3)/16. - (nf*TR**3)/72. + (E13ep1*nf*TR**3)/144. - (E13ep2*nf*TR**3)/24. + (nf*TR**3)/(72.*NC**2) - (E13ep1*nf*TR**3)/(144.*NC**2) + (E13ep2*nf*TR**3)/(24.*NC**2) + (TR**3*z2)/(4.*NC**3) - (5*TR**3*z2)/(16.*NC) + (NC*TR**3*z2)/16. + (9*TR**3*np.log(2))/NC**3 - (45*TR**3*np.log(2))/(4.*NC) + (9*NC*TR**3*np.log(2))/4. - (9*TR**3*np.log(3))/(2.*NC**3) + (45*TR**3*np.log(3))/(8.*NC) - (9*NC*TR**3*np.log(3))/8. - (15*TR**3*fpolylog(2,1/4))/(2.*NC**3) + (75*TR**3*fpolylog(2,1/4))/(8.*NC) - (15*NC*TR**3*fpolylog(2,1/4))/8.)
        zetaInv2NormP_22 +=a_s**2*((245*TR**2)/144. - (E13ep1*TR**2)/8. - (37*E14ep1*TR**2)/144. + (E13ep1*E14ep1*TR**2)/16. - (E14ep1**2*TR**2)/8. - (E14ep2*TR**2)/12. + (7*E24ep1*TR**2)/256. - (E24ep2*TR**2)/32. + (33*Lmut*TR**2)/8. - (3*E14ep1*Lmut*TR**2)/4. - (147*TR**2)/(16.*NC**2) + (E13ep1*TR**2)/(8.*NC**2) + (37*E14ep1*TR**2)/(16.*NC**2) - (E13ep1*E14ep1*TR**2)/(16.*NC**2) + (E14ep1**2*TR**2)/(4.*NC**2) - (2*E14ep2*TR**2)/NC**2 - (21*E24ep1*TR**2)/(256.*NC**2) + (3*E24ep2*TR**2)/(32.*NC**2) - (27*Lmut*TR**2)/(8.*NC**2) - (1717*NC**2*TR**2)/288. - (17*E14ep1*NC**2*TR**2)/576. + (E14ep1**2*NC**2*TR**2)/64. + (5*E14ep2*NC**2*TR**2)/96. - (E24ep1*NC**2*TR**2)/512. + (E24ep2*NC**2*TR**2)/128. - (295*Lmut*NC**2*TR**2)/48. + (3*E14ep1*Lmut*NC**2*TR**2)/16. - (Lmut**2*NC**2*TR**2)/4. + (nf*TR**2)/(36.*NC) - (E14ep1*nf*TR**2)/(72.*NC) + (E14ep2*nf*TR**2)/(12.*NC) + (119*NC*nf*TR**2)/144. + (E14ep1*NC*nf*TR**2)/288. - (E14ep2*NC*nf*TR**2)/48. + (5*Lmut*NC*nf*TR**2)/6. + (Lmut**2*NC*nf*TR**2)/4. - (17*TR**2*z2)/8. + (3*TR**2*z2)/(8.*NC**2) + (3*NC**2*TR**2*z2)/16. + (NC*nf*TR**2*z2)/4. + (TR**2*np.log(2))/2. + (27*TR**2*np.log(2))/(2.*NC**2) - 10*NC**2*TR**2*np.log(2) - (9*TR**2*np.log(3))/4. - (27*TR**2*np.log(3))/(4.*NC**2) + 9*NC**2*TR**2*np.log(3) - (33*TR**2*fpolylog(2,1/4))/4. - (45*TR**2*fpolylog(2,1/4))/(4.*NC**2) + (15*NC**2*TR**2*fpolylog(2,1/4))/4.)
    return np.array([[zetaInv2NormP_11,zetaInv2NormP_12],[zetaInv2NormP_21,zetaInv2NormP_22]])

def zetaInvMixingNormA(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    zetaInvMixingNormA=1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zetaInvMixingNormA.")
        exit()
    if Oa>=1:
        zetaInvMixingNormA +=a_s*((-11*TR)/4. - (3*Lmut*TR)/2. + (11*TR)/(4.*NC) + (3*Lmut*TR)/(2.*NC))
    if Oa>=2:
        zetaInvMixingNormA +=a_s**2*((917*TR**2)/60. + (121*Lmut*TR**2)/12. + (5*Lmut**2*TR**2)/2. + (27*TR**2)/(10.*NC**3) + (1119*TR**2)/(100.*NC**2) + (123*Lmut*TR**2)/(16.*NC**2) + (9*Lmut**2*TR**2)/(8.*NC**2) - (644*TR**2)/(25.*NC) - (105*Lmut*TR**2)/(8.*NC) - (9*Lmut**2*TR**2)/(4.*NC) - (1123*NC*TR**2)/300. - (223*Lmut*NC*TR**2)/48. - (11*Lmut**2*NC*TR**2)/8. + (33*NC**2*TR**2)/100. + (55*nf*TR**2)/48. + (5*Lmut*nf*TR**2)/6. + (Lmut**2*nf*TR**2)/4. - (55*nf*TR**2)/(48.*NC) - (5*Lmut*nf*TR**2)/(6.*NC) - (Lmut**2*nf*TR**2)/(4.*NC) - (TR**2*z2)/8. - (3*TR**2*z2)/(16.*NC**2) + (7*TR**2*z2)/(8.*NC) - (9*NC*TR**2*z2)/16. + (nf*TR**2*z2)/4. - (nf*TR**2*z2)/(4.*NC) + (49*TR**2*np.log(2))/4. - (19*TR**2*np.log(2))/(2.*NC**2) + (19*TR**2*np.log(2))/(2.*NC) - (49*NC*TR**2*np.log(2))/4. - (81*TR**2*np.log(3))/8. + (27*TR**2*np.log(3))/(4.*NC**2) - (27*TR**2*np.log(3))/(4.*NC) + (81*NC*TR**2*np.log(3))/8. - (45*TR**2*fpolylog(2,1/4))/8. - (45*TR**2*fpolylog(2,1/4))/(4.*NC**2) + (81*TR**2*fpolylog(2,1/4))/(4.*NC) - (27*NC*TR**2*fpolylog(2,1/4))/8.)
    return zetaInvMixingNormA

def gamma1(alpha_s, nf, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    gamma1_11=0
    gamma1_12=0
    gamma1_21=0
    gamma1_22=0
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in gamma1.")
        exit()
    if Oa>=1:
        gamma1_11 +=0
        gamma1_12 +=(3*a_s)/2.
        gamma1_21 +=a_s*((3*TR**2)/2. - (3*TR**2)/(2.*NC**2))
        gamma1_22 +=(-3*a_s*TR)/NC
    if Oa>=2:
        gamma1_11 +=a_s**2*((-21*TR**2)/16. - (3*(12 - E11ep1)*TR**2)/8. + (3*(12 - E12ep1)*TR**2)/8. + (21*TR**2)/(16.*NC**2) + (3*(12 - E11ep1)*TR**2)/(8.*NC**2) - (3*(12 - E12ep1)*TR**2)/(8.*NC**2))
        gamma1_12 +=a_s**2*((39*TR)/(8.*NC) - (71*NC*TR)/48. + (13*(12 - E12ep1)*NC*TR)/48. + (5*nf*TR)/12. - ((12 - E12ep1)*nf*TR)/12.)
        gamma1_21 +=a_s**2*((-39*TR**3)/(8.*NC**3) - (3*(12 - E11ep1)*TR**3)/(4.*NC**3) + (3*(12 - E12ep1)*TR**3)/(4.*NC**3) + (377*TR**3)/(48.*NC) + (7*(12 - E11ep1)*TR**3)/(24.*NC) - (15*(12 - E12ep1)*TR**3)/(16.*NC) - (143*NC*TR**3)/48. + (11*(12 - E11ep1)*NC*TR**3)/24. + (3*(12 - E12ep1)*NC*TR**3)/16. + (5*nf*TR**3)/12. - ((12 - E11ep1)*nf*TR**3)/12. - (5*nf*TR**3)/(12.*NC**2) + ((12 - E11ep1)*nf*TR**3)/(12.*NC**2))
        gamma1_22 +=a_s**2*((151*TR**2)/48. + (3*(12 - E11ep1)*TR**2)/8. - (31*(12 - E12ep1)*TR**2)/24. - (135*TR**2)/(16.*NC**2) - (3*(12 - E11ep1)*TR**2)/(8.*NC**2) + (3*(12 - E12ep1)*TR**2)/(8.*NC**2) - (11*NC**2*TR**2)/12. + (11*(12 - E12ep1)*NC**2*TR**2)/48. - (5*nf*TR**2)/(6.*NC) + ((12 - E12ep1)*nf*TR**2)/(6.*NC) + (NC*nf*TR**2)/6. - ((12 - E12ep1)*NC*nf*TR**2)/24.)
    return np.array([[gamma1_11,gamma1_12],[gamma1_21,gamma1_22]])

def gamma2(alpha_s, nf, Oa=2, Scheme=Scheme1):
    a_s = alpha_s/np.pi
    E11ep1,E11ep2,E12ep1,E12ep2,E13ep1,E13ep2,E14ep1,E14ep2,E21ep1,E21ep2,E22ep1,E22ep2,E23ep1,E23ep2,E24ep1,E24ep2=Scheme
    gamma2_11=0
    gamma2_12=0
    gamma2_21=0
    gamma2_22=0
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in gamma2.")
        exit()
    if Oa>=1:
        gamma2_11 +=a_s*((3*TR)/(2.*NC) - (3*NC*TR)/2.)
        gamma2_12 +=0
        gamma2_21 +=0
        gamma2_22 +=(3*a_s*TR)/(2.*NC)
    if Oa>=2:
        gamma2_11 +=a_s**2*((133*TR**2)/24. - (21*TR**2)/(16.*NC**2) - (203*NC**2*TR**2)/48. - (5*nf*TR**2)/(12.*NC) + (5*NC*nf*TR**2)/12.)
        gamma2_12 +=a_s**2*((-9*TR)/(4.*NC) - (53*NC*TR)/48. + (5*(4 - E14ep1)*NC*TR)/6. + (nf*TR)/6. - ((4 - E14ep1)*nf*TR)/12.)
        gamma2_21 +=a_s**2*((9*TR**3)/(4.*NC**3) - (127*TR**3)/(48.*NC) - ((4 - E13ep1)*TR**3)/(12.*NC) + (19*NC*TR**3)/48. + ((4 - E13ep1)*NC*TR**3)/12. + (nf*TR**3)/6. - ((4 - E13ep1)*nf*TR**3)/12. - (nf*TR**3)/(6.*NC**2) + ((4 - E13ep1)*nf*TR**3)/(12.*NC**2))
        gamma2_22 +=a_s**2*((29*TR**2)/8. - (11*(4 - E14ep1)*TR**2)/12. + (51*TR**2)/(16.*NC**2) + (11*NC**2*TR**2)/12. + (11*(4 - E14ep1)*NC**2*TR**2)/48. - (3*nf*TR**2)/(4.*NC) + ((4 - E14ep1)*nf*TR**2)/(6.*NC) - (NC*nf*TR**2)/6. - ((4 - E14ep1)*NC*nf*TR**2)/24.)
    return np.array([[gamma2_11,gamma2_12],[gamma2_21,gamma2_22]])

def gammaMixing(alpha_s, nf, Oa=2):
    a_s = alpha_s/np.pi
    gammaMixing=0
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in gammaMixing.")
        exit()
    if Oa>=1:
        gammaMixing +=a_s*((3*TR)/2. - (3*TR)/(2.*NC))
    if Oa>=2:
        gammaMixing +=a_s**2*((-11*TR**2)/12. - (57*TR**2)/(16.*NC**2) + (39*TR**2)/(8.*NC) - (19*NC*TR**2)/48. + (nf*TR**2)/12. - (nf*TR**2)/(12.*NC))
    return gammaMixing

